dQwen3.5: Hybrid-Attention Diffusion Language Models

Adapting a pretrained autoregressive (AR) model is a cost-efficient route to a diffusion language model (DLM). While nearly all such adaptations start from a full-attention transformer, AR modeling has shifted toward hybrid architectures that interleave attention and RNN layers. This creates an obstacle for adaptation: unlike attention, RNNs are structurally causal and nontrivial to bidirectionalize. Despite this mismatch, we investigate whether such backbones can become effective DLMs by adapting Qwen3.5 at 0.8B, 2B, 4B, and 9B scales, yielding the dQwen3.5 family. We find that hybrid backbones can be efficient starting points for adaptation: against a full-attention control, the hybrid reaches a given training loss in about half the tokens. Across scales, dQwen3.5 resembles full-attention DLMs in any-order decoding behavior and performs strongly under parallel decoding.

==> make.sh <==
#!/usr/bin/env bash
# Build helper for the tech report.
#
#   ./make.sh          build into _out/, then VERIFY the result
#   bash make.sh       identical, and works when the executable bit is gone
#   make               identical again (see Makefile) -- immune to file modes
#
#   ./make.sh clean    remove all build artifacts
#   ./make.sh open     build, verify, then open the PDF
#   ./make.sh check    verify the existing PDF without rebuilding
#   ./make.sh full     build + verify + caption limit + table drift
#
# WHY THIS SCRIPT VERIFIES INSTEAD OF JUST BUILDING. LaTeX resolves every
# cross-reference from the PREVIOUS run's .aux, so a compile that stops early
# renders every one of them as "??" -- not just the new ones. This document
# needs five latexmk cycles to converge from a cold _out/. A build that looks
# successful and silently ships "?? reproduces all three" is the failure mode
# this script exists to make impossible: it now exits nonzero and says which
# check failed.
#
# The executable bit on this file does NOT survive an Overleaf round-trip
# (Overleaf does not preserve file modes). That is why the Makefile exists and
# why every doc in this repo says "bash make.sh": both are mode-independent.

set -euo pipefail
cd "$(dirname "$0")"

PDF=_out/main.pdf
LOG=_out/main.log
PY=/ssd1/ayx98/miniconda3/envs/adlmc/bin/python

verify() {
  local rc=0
  if [[ ! -f $PDF ]]; then
    echo "FAIL  no $PDF -- the build did not produce a PDF" >&2
    return 1
  fi

  # 1. Unresolved cross-references. Counted from the PDF text, not the log,
  #    because the PDF is what ships and what a reader sees.
  local qq=0
  if command -v pdftotext >/dev/null 2>&1; then
    qq=$(pdftotext "$PDF" - 2>/dev/null | grep -c '??' || true)
  fi
  if (( qq > 0 )); then
    echo "FAIL  $qq unresolved reference(s) rendered as '??' in $PDF" >&2
    echo "      the build stopped before references converged -- rerun" >&2
    rc=1
  fi

  # 2. The log's own complaint, which catches a reference to a label that does
  #    not exist anywhere. That kind survives any number of reruns.
  local undef
  undef=$(grep -ci 'undefined' "$LOG" 2>/dev/null || true)
  if (( undef > 0 )); then
    echo "FAIL  latex reported undefined references or citations:" >&2
    grep -i 'undefined' "$LOG" | sed 's/^/      /' | head -10 >&2
    rc=1
  fi

  # 3. ⚠ "Float too large for page" -- the silent one. LaTeX cannot place such
  #    a float AT ALL, so it defers it to \end{document} and drags every later
  #    float with it. There is no overfull box, no error, and if the float was
  #    already the last one the result is indistinguishable from correct
  #    placement. Caught live on 2026-08-19 while sizing fig:decode-trajectories.
  local toobig
  toobig=$(grep -c 'Float too large' "$LOG" 2>/dev/null || true)
  if (( toobig > 0 )); then
    echo "FAIL  a float is too tall to be placed; it will migrate to the end:" >&2
    grep -n 'Float too large' "$LOG" | sed 's/^/      /' | head -5 >&2
    echo "      Shrink the graphic or the caption -- a placement specifier cannot fix this." >&2
    rc=1
  fi

  (( rc == 0 )) && echo "ok    $(pdfinfo "$PDF" 2>/dev/null | awk '/^Pages/{print $2}') pages, references resolved, no undefined citations, no unplaceable floats"
  return $rc
}

# A LaTeX build here is ~1.3s per pass and a handful of passes; the whole
# document compiles in about two seconds. Anything approaching this cap means
# the engine is STUCK, not busy -- almost always an undefined control sequence
# waiting at a "?" prompt, which .latexmkrc's nonstopmode now prevents but a
# raw pdflatex invocation elsewhere would not. Raise it only with a reason:
#   LATEX_TIMEOUT=120 bash make.sh full
LATEX_TIMEOUT="${LATEX_TIMEOUT:-30}"

build() {
  # latexmk already iterates to a fixed point; -g forces the first pass when
  # only a \label moved, which .aux timestamps alone can miss.
  #
  # ⚠ -g IS LOAD-BEARING AND WAS MISSING (2026-08-27). This comment described
  # it, the command did not pass it, and the gap is a build that CANNOT be
  # rerun out of a bad state: once latexmk calls the PDF up to date it stops
  # iterating, so a run that halted mid-convergence reports the same failure
  # forever. Observed as six consecutive builds all stuck at "13 unresolved
  # reference(s)", cleared instantly by a manual `latexmk -g`. The cost is
  # ~1.2s on a no-op build, against a class of failure that otherwise needs
  # someone to know the magic flag.
  if ! timeout "$LATEX_TIMEOUT" latexmk -g; then
    local rc=$?
    if (( rc == 124 )); then
      echo "FAIL  latexmk exceeded ${LATEX_TIMEOUT}s -- it is stuck, not slow." >&2
      echo "      Check _out/main.log for an undefined control sequence." >&2
    fi
    return $rc
  fi
}

case "${1:-build}" in
  build)  build; verify ;;
  check)  verify ;;
  clean)  latexmk -C; rm -rf _out ;;
  open)   build; verify; xdg-open "$PDF" >/dev/null 2>&1 & ;;
  full)
    build
    verify
    echo "--- caption length ---"
    "$PY" scripts/caption_lines.py
    echo "--- generated tables vs their generators ---"
    "$PY" scripts/regen_tables.py --check
    # Naming scheme (`Family (size)`). Wired in because the 2026-08-17 rename
    # touched ~90 sites and this gate caught two stragglers a manual sweep had
    # already missed -- a stray "CoDA-1.7B" beside the table asserting names
    # are unreliable sizes is worse than not having renamed at all.
    echo "--- model naming scheme ---"
    "$PY" scripts/check_naming.py
    # ⚠ WIRED IN 2026-08-19. SENT-13 was written, the manuscript was swept, and
    # British forms were back in comments the same day -- plus one that had
    # survived in shipped prose. The rule needed a gate, not agreement.
    echo "--- spelling ---"
    "$PY" scripts/check_spelling.py
    # ⚠ LIVES HERE, NOT IN THE Makefile. It was wired into the Makefile first,
    # which meant `bash make.sh full` ran the spelling gate and skipped this
    # one -- two entry points disagreeing about what "full" checks is how a
    # gate goes quietly missing.
    echo "--- banned register ---"
    "$PY" scripts/check_banwords.py
    # ⚠ NOT COVERED BY regen_tables.py --check. That verifies each table
    # against ITS OWN generator; this catches two generators disagreeing about
    # the same cell, which is how the MATH500 mismatch shipped.
    echo "--- cross-table agreement ---"
    "$PY" scripts/check_table_agreement.py
    ;;
  *)
    echo "Usage: $0 [build|check|clean|open|full]" >&2
    exit 1
    ;;
esac


==> scripts/arxiv_package.py <==
#!/usr/bin/env python3
r"""Build the arXiv upload: comment-free source, only the figures we use.

⚠ WHY THIS EXISTS. arXiv distributes the LaTeX SOURCE, not just the PDF, and
anyone can download the tarball. This tree is about 59% `%` comments, and they
are working notes: they record what was cut and why, which numbers were
retired, and what we decided not to concede. That is the right way to keep a
manuscript and the wrong thing to publish. Strip at packaging; never delete
from the working tree.

WHAT IS SAFE, AND WHY IT IS PROVABLY SAFE. Two rules, and the second is the
one people get wrong:

  * A line whose first non-blank character is `%` is skipped by TeX along with
    its newline, so the whole line can go.
  * A trailing comment CANNOT simply be cut, because `%` also eats the newline.
    `word% note` + `next` typesets as `wordnext`; delete the comment and you
    get `word next`, a space that was not there before. So the `%` STAYS and
    only the text after it goes.

Verified 2026-08-19 on the 30-page build: all 30 pages pixel-identical at
110 dpi, rendered text byte-identical. The PDFs themselves differ only in
/CreationDate and /ID, which no build can avoid.

Usage:
    python scripts/arxiv_package.py            # stage, build, verify
    python scripts/arxiv_package.py --tar      # ... and write arxiv.tar.gz
Exit status is 1 if the stripped build does not render identically.
"""

import argparse
import hashlib
import pathlib
import re
import shutil
import tempfile
import subprocess
import sys

REPO = pathlib.Path(__file__).resolve().parent.parent
STAGE = REPO / "_arxiv"
# Everything the document \inputs or \includegraphics, and nothing else.
# figures/raw/ holds ~40 draft PDFs that no float references; they are working
# state and do not belong in a public tarball.
ROOTS = ("main.tex", "references.bib", "axlib.sty")
TEXDIRS = ("contents", "figures")


def strip_comments(text):
    out = []
    for line in text.splitlines():
        if line.lstrip().startswith("%"):
            continue                                  # whole line: TeX skips it
        m = re.search(r"(?<!\\)%", line)
        out.append(line[: m.start()] + "%" if m else line)   # keep the % itself
    return "\n".join(out) + "\n"


def used_graphics():
    """The figures/raw PDFs actually reached from the built document."""
    used = set()
    for d in TEXDIRS:
        for p in (REPO / d).glob("*.tex"):
            if p.name == "drafts.tex":                # the gallery is scratch
                continue
            body = "\n".join(l for l in p.read_text().splitlines()
                             if not l.lstrip().startswith("%"))
            # ⚠ NOT JUST .pdf. The artifact badges on page 1 are .png, and
            # matching only PDFs staged a tree that built 3 pages short with
            # "File not found: using draft setting" buried in the log.
            used.update(re.findall(r"figures/raw/([\w.-]+\.\w+)", body))
    return used


def stage():
    if STAGE.exists():
        shutil.rmtree(STAGE)
    (STAGE / "figures" / "raw").mkdir(parents=True)
    (STAGE / "contents").mkdir()
    for name in ROOTS:
        src = REPO / name
        dst = STAGE / name
        # ⚠ .bib TOO. Its comments carry verification notes and open questions,
        # and arXiv ships the source. BibTeX has no comment character -- "%"
        # works only because it skips text BETWEEN entries -- so strip_comments
        # is safe here for the same reason: it never touches a line inside one.
        dst.write_text(strip_comments(src.read_text())
                       if src.suffix in (".tex", ".sty", ".bib") else src.read_text())
    for d in TEXDIRS:
        for p in (REPO / d).glob("*.tex"):
            if p.name == "drafts.tex":
                continue
            (STAGE / d / p.name).write_text(strip_comments(p.read_text()))
    keep = used_graphics()
    for name in sorted(keep):
        shutil.copy2(REPO / "figures" / "raw" / name,
                     STAGE / "figures" / "raw" / name)
    return keep


def build(root):
    subprocess.run(["latexmk", "-pdf", "-interaction=nonstopmode",
                    "-output-directory=_out", "main.tex"],
                   cwd=root, capture_output=True, text=True)
    return root / "_out" / "main.pdf"


def page_hashes(pdf, tag):
    tmp = pdf.parent / f"cmp_{tag}"
    # ⚠ CLEAR STALE PAGES FIRST. pdftoppm writes cmp_<tag>-NN.png and does not
    # remove pages left by an earlier, longer run -- so after the document lost
    # a page this compared 30 old rasters against 29 new ones and reported a
    # page-count regression that did not exist.
    for old_png in tmp.parent.glob(f"cmp_{tag}-*.png"):
        old_png.unlink()
    subprocess.run(["pdftoppm", "-png", "-r", "110", str(pdf), str(tmp)],
                   check=True, capture_output=True)
    pages = sorted(tmp.parent.glob(f"cmp_{tag}-*.png"))
    return [hashlib.md5(p.read_bytes()).hexdigest() for p in pages]


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--tar", action="store_true", help="also write arxiv.tar.gz")
    args = ap.parse_args()

    ref = REPO / "_out" / "main.pdf"
    if not ref.exists():
        print("build the manuscript first (bash make.sh full)")
        return 1

    keep = stage()
    print(f"staged {STAGE.relative_to(REPO)}: "
          f"{len(list(STAGE.rglob('*.tex')))} tex, {len(keep)} figures")

    out = build(STAGE)
    if not out.exists():
        print("FAIL  the stripped source did not build")
        return 1

    a, b = page_hashes(ref, "ref"), page_hashes(out, "arx")
    if len(a) != len(b):
        print(f"FAIL  page count {len(a)} -> {len(b)}")
        return 1
    bad = [i + 1 for i, (x, y) in enumerate(zip(a, b)) if x != y]
    if bad:
        print(f"FAIL  {len(bad)} page(s) render differently: {bad[:8]}")
        return 1
    print(f"ok    all {len(a)} pages pixel-identical to _out/main.pdf")

    # ⚠ arXiv RUNS NO BIBTEX. It compiles the uploaded source with pdflatex alone,
    # so the bibliography has to travel as main.bbl at the top level. build()
    # produced one inside the staged tree's _out/ (latexmk ran BibTeX there), but
    # _out/ is deliberately not shipped, and until 2026-09-17 nothing promoted
    # the .bbl: the tarball built to 30 pages with 112 undefined citations while
    # the pixel check above passed, because that check compares a latexmk build.
    shutil.copy2(STAGE / "_out" / "main.bbl", STAGE / "main.bbl")
    # The real gate: the exact upload set, compiled the way arXiv compiles it.
    ship = [p for p in STAGE.iterdir() if p.is_file()]
    with tempfile.TemporaryDirectory() as td:
        td = pathlib.Path(td)
        for f in ship:
            shutil.copy2(f, td / f.name)
        for d in TEXDIRS:
            shutil.copytree(STAGE / d, td / d)
        for _ in range(3):
            subprocess.run(["pdflatex", "-interaction=nonstopmode", "main.tex"],
                           cwd=td, capture_output=True, text=True)
        log = (td / "main.log").read_text(errors="replace")
        undef = len(re.findall(r"(Citation|Reference) .* undefined", log))
        pdf = td / "main.pdf"
        n = len(page_hashes(pdf, "solo")) if pdf.exists() else 0
        if not pdf.exists() or n != len(a) or undef:
            print(f"FAIL  standalone pdflatex (no BibTeX): built={pdf.exists()} "
                  f"pages={n}/{len(a)} undefined={undef}")
            return 1
        print(f"ok    standalone pdflatex, no BibTeX: {n} pages, 0 undefined")
    if args.tar:
        tar = REPO / "_out" / "arxiv.tar.gz"
        subprocess.run(["tar", "czf", str(tar), "-C", str(STAGE),
                        *[p.name for p in STAGE.iterdir() if p.is_file()],
                        "contents", "figures"], check=True)
        print(f"wrote {tar.relative_to(REPO)} "
              f"({tar.stat().st_size / 1e6:.1f} MB)")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> scripts/audit_eval_provenance.py <==
"""Backs the §3.1 claim: "the AR counterpart in every normalized comparison is
that same checkpoint" — by checking it against what the eval harness actually
loaded, rather than against what a doc says it loaded.

WHY THIS EXISTS
  On 2026-08-11 the AR-counterpart denominators turned out to be inconsistent:
  the control was normalized against bare Qwen/Qwen3-1.7B (our real conversion
  source) while the hybrid was normalized against Qwen/Qwen3.5-2B-Base (Qwen's
  PRETRAINED repo, which we never adapted). The distinction was known and
  correctly handled in July (ADLMC/_claude/20260713-223041, "TRUE twin =
  conversion source"); the 2026-08-09 batch silently regressed.

  Every guard that existed was PROSE in a dated doc, and prose does not re-run.
  This script is the executable version. Full post-mortem:
  _claude/20260811-171500-FINDING-ar-counterpart-denominators-are-inconsistent.md

THE TRAP IT GUARDS (two different `-Base` suffixes, opposite meanings)
  Qwen/Qwen3.5-2B          bare   = POST-TRAINED by Qwen. This is our source.
  Qwen/Qwen3.5-2B-Base     Qwen's = their PRETRAINED checkpoint. NOT our source.
  UT-IFML/dQwen3.5-2B   ours   = "not instruct-tuned BY US". Unrelated.

WHAT IT CHECKS
  1. Every AR (non-diffusion) evaluation in the run tree loaded a repo that is
     a declared conversion source. Anything else is reported as a MISMATCH.
  2. Which (counterpart, benchmark) cells the manuscript needs are missing
     entirely — the §4.4 AR column and §4.1's normalized fractions.

Exit status is non-zero when any mismatch or gap is found, so this can gate a
build or a release.

Run: /ssd1/ayx98/miniconda3/envs/adlmc/bin/python scripts/audit_eval_provenance.py
"""

import json
import re
import sys
from pathlib import Path

RUNS = Path.home() / "foo" / "dQwen" / "_runs"

# What we actually adapted, per launcher pins verified 2026-08-07
# (_claude/20260807-165911). BARE repo names — no -Base.
CONVERSION_SOURCES = {
    "Qwen/Qwen3.5-0.8B": "dQwen3.5-0.8B",
    "Qwen/Qwen3.5-2B": "dQwen3.5-2B",
    "Qwen/Qwen3.5-4B": "dQwen3.5-4B",
    "Qwen/Qwen3.5-9B": "dQwen3.5-9B",
    "Qwen/Qwen3-1.7B": "dQwen3-1.7B (the §4.1 control)",
    "Qwen/Qwen3-0.6B": "dQwen3-0.6B (0.6B control, if launched)",
}
# Benchmarks the AR-counterpart column of §4.4 needs for each source.
NEEDED = ("mmlu", "gsm8k", "humaneval", "mbpp")
PRETRAINED_RE = re.compile(r"pretrained=([A-Za-z0-9._/\-]+)")


def family(task):
    """Collapse lm-eval subtasks to their headline benchmark: the 57 mmlu_*
    subtasks are one evaluation, not 57, and listing them separately buries
    the signal this script exists to surface."""
    t = task.lower()
    for f in ("mmlu", "gsm8k", "humaneval", "mbpp"):
        if t.startswith(f):
            return f
    return t


# The 2026-08-09 ar-twin batch is SUPERSEDED (wrong-source -Base repos;
# see the FINDING doc) and nothing may cite it — but its files remain on
# disk as the historical record. Skip it so a PASS means "the live grid is
# clean", not "history has been deleted".
SUPERSEDED_DIRS = {"20260809-040349-ar-twin-SUPERSEDED-wrong-base-repos"}


def evaluated_models():
    """{(repo, benchmark family): where-first-seen} over the whole run tree."""
    seen = {}
    for log in RUNS.rglob("*.log"):
        if SUPERSEDED_DIRS & set(log.relative_to(RUNS).parts):
            continue
        text = log.read_text(errors="ignore")
        for repo in PRETRAINED_RE.findall(text):
            bench = family(log.stem.split("_", 1)[1] if "_" in log.stem else "?")
            seen.setdefault((repo, bench), str(log.relative_to(RUNS)))
    # grid_v1 cells: structured meta record on line 1 (the format the grid
    # layer writes; provenance is fields, not a pretrained= string).
    for jl in (RUNS / "grid_v1").rglob("*__ar__*.jsonl"):
        try:
            meta = json.loads(open(jl).readline())
        except Exception:
            continue
        if meta.get("kind") != "meta":
            continue
        repo = meta["provenance"].get("hf_repo") or meta["cell"]["model"]
        seen.setdefault((repo, meta["cell"]["benchmark"]), str(jl.relative_to(RUNS)))
    for js in RUNS.rglob("results_*.json"):
        if SUPERSEDED_DIRS & set(js.relative_to(RUNS).parts):
            continue
        try:
            blob = json.loads(js.read_text())
        except Exception:
            continue
        m = PRETRAINED_RE.search(str(blob.get("config", {}).get("model_args", "")))
        if not m:
            continue
        for task in (blob.get("results") or {}):
            seen.setdefault((m.group(1), family(task)), str(js.relative_to(RUNS)))
    return seen


def main():
    if not RUNS.exists():
        print(f"SKIP: {RUNS} not reachable from here.")
        return 0

    have = evaluated_models()
    ar = sorted(k for k in have if k[0].startswith("Qwen/"))
    problems = [k for k in ar if k[0] not in CONVERSION_SOURCES]

    print(f"AR (non-diffusion) evaluations in {RUNS}: {len(ar)}\n")
    print(f"  {'repo loaded':26s} {'benchmark':10s} verdict")
    print(f"  {'-'*26} {'-'*10} {'-'*8}")
    for repo, bench in ar:
        print(f"  {repo:26s} {bench:10s} "
              f"{'ok' if repo in CONVERSION_SOURCES else 'MISMATCH'}")

    if problems:
        print("\nMISMATCHES — not conversion sources:")
        for repo, bench in problems:
            bare = repo.replace("-Base", "")
            hint = (f"-> should be {bare} (bare = post-trained, what we adapted)"
                    if bare in CONVERSION_SOURCES else "-> not a declared source")
            print(f"  {repo} [{bench}]  {hint}")
            print(f"     seen in {have[(repo, bench)]}")

    print("\nCOVERAGE of the §4.4 AR-counterpart column:")
    gaps = []
    for src, model in CONVERSION_SOURCES.items():
        missing = [b for b in NEEDED if (src, b) not in have]
        if missing:
            gaps.append((src, missing))
        print(f"  {src:22s} counterpart of {model:34s} "
              f"{'complete' if not missing else 'missing ' + ', '.join(missing)}")

    print()
    if problems:
        print(f"FAIL: {len(problems)} evaluation(s) used a non-source repo.")
    if gaps:
        print(f"FAIL: {len(gaps)} counterpart(s) have unmeasured benchmarks.")
    if not problems and not gaps:
        print("PASS: every AR evaluation is against a declared conversion "
              "source, and the counterpart column is complete.")
        return 0
    return 1


if __name__ == "__main__":
    sys.exit(main())


==> scripts/caption_lines.py <==
#!/usr/bin/env python3
r"""Measure how many RENDERED lines each figure/table caption occupies.

House rule (Anton, 2026-08-15): every caption is at most 5 rendered lines.

Why this needs a script rather than an eyeball: caption length in the source
tells you nothing. Captions render at different sizes (\footnotesize inside
some tables, \small elsewhere), across different widths, and LaTeX rewraps
everything. The only honest measure is the typeset PDF.

Method. pdftotext -layout preserves the caption's own line breaks, so a
caption's rendered line count is just "how many output lines does it take to
cover the caption's plain text". We therefore:

  1. brace-match every \caption{...} in the .tex sources,
  2. flatten it to the plain text pdftotext would emit,
  3. find the matching "Table N:"/"Figure N:" line in the PDF text, and
  4. consume output lines until the accumulated text covers the flattened
     caption.

Step 4 is what makes this robust. Counting to the next blank line does NOT
work: a table's caption is followed immediately by the tabular body with no
blank line between them, so a naive counter reports 15+ lines for every
table in the paper.

Usage:  python scripts/caption_lines.py [--pdf _out/main.pdf] [--max 5]
Exit status is 1 if any caption is over the limit, so this can gate a build.
"""

import argparse
import os
import pathlib
import re
import subprocess
import sys

REPO = pathlib.Path(__file__).resolve().parent.parent
SOURCE_GLOBS = ("figures/*.tex", "contents/*.tex")
# Files whose captions are NOT in the built document. Both are deliberate, and
# an explicit list is the point: it keeps "could not be located" meaningful as
# a real failure (a float that should be built, or a flatten() gap) instead of
# a warning everyone learns to ignore.
SKIP = {
    "drafts.tex",  # the gallery is scratch, not the manuscript
    "training-dynamics.tex",  # cut from §3.4 2026-08-19, retained for revert
    # HumanEval/60's page, cut from app:decodebehav 2026-08-21 and retained for
    # revert. One example is the illustration; tab:decode-order-full is the
    # measurement, and a second page never became evidence -- the two agreed on
    # which side of its own 164-problem average a model sits for 5 of 9 models.
    # scripts/decode_examples.py still builds its PDF.
    "decode-he60.tex",
}


def brace_match(text, open_idx):
    """Return the index just past the '}' closing the '{' at open_idx."""
    depth = 0
    i = open_idx
    while i < len(text):
        if text[i] == "\\":
            i += 2
            continue
        if text[i] == "{":
            depth += 1
        elif text[i] == "}":
            depth -= 1
            if depth == 0:
                return i + 1
        i += 1
    raise ValueError("unbalanced braces in caption")


def strip_comments(text):
    out = []
    for line in text.splitlines():
        m = re.search(r"(?<!\\)%", line)
        out.append(line if m is None else line[: m.start()])
    return "\n".join(out)


def flatten(tex):
    """LaTeX caption source -> the plain text pdftotext will emit."""
    s = tex
    # Commands that render as a fixed string.
    s = re.sub(r"\\dqfam\{\}", "dQwen3.5", s)
    s = re.sub(r"\\dqctrl\{\}", "dQwen3-1.7B", s)
    s = re.sub(r"\\cref\{[^}]*\}", "Section 1", s)
    s = re.sub(r"\\Cref\{[^}]*\}", "Section 1", s)
    s = re.sub(r"\\ref\{[^}]*\}", "1", s)
    s = re.sub(r"\\cite[a-z]*\{[^}]*\}", "[1]", s)
    s = re.sub(r"\\label\{[^}]*\}", "", s)
    # Wrappers whose ARGUMENT survives.
    for _ in range(6):
        s = re.sub(
            r"\\(?:textbf|emph|textit|texttt|textsc|text|mathrm|srcf)\{([^{}]*)\}",
            r"\1",
            s,
        )
    # Math and spacing that collapse to little or nothing.
    s = s.replace("${\\sim}$", "~").replace("\\,", " ").replace("\\%", "%")
    # \times renders as the glyph ×, which norm() strips as non-alphanumeric;
    # mapping it to "x" instead would inject a letter the PDF text lacks.
    s = re.sub(r"\\times", "", s)
    s = re.sub(r"\$([^$]*)\$", r"\1", s)
    s = re.sub(r"\\[a-zA-Z]+\*?", "", s)  # any remaining control sequence
    s = s.replace("{", "").replace("}", "")
    s = s.replace("---", "-").replace("--", "-").replace("``", '"').replace("''", '"')
    return re.sub(r"\s+", " ", s).strip()


def norm_id(s):
    """Like norm(), but KEEPS digits. Used only to match a caption to its PDF
    line, never to compare tails.

    ⚠ WHY BOTH EXIST. norm() drops digits so a reference rendered "Section 1"
    in the flattened source and "Section C.8" in the PDF collapse to the same
    string -- necessary for the tail, wrong for the head. Two captions opening
    "A confidence threshold for the ~1.4B class" and "... for the ~6.5-7B
    class" normalize IDENTICALLY under norm(), so the checker matched the
    wrong float and then reported 41 lines for a 3-line caption.
    """
    return re.sub(r"[^a-z0-9]", "", s.lower())


def norm(s):
    """Aggressive normalization so source and PDF text compare cleanly.

    ⚠ Cross-reference words are stripped on BOTH sides. flatten() renders
    every \\cref as the literal "Section 1", but a caption that crefs a
    FIGURE renders as "Figure 7" in the PDF. That mismatch stops the
    accumulator from ever covering the caption, so it runs on into the next
    float and reports a 3-line caption as 7 or 8 lines -- a false positive
    that appeared the moment captions started cross-referencing figures
    rather than sections. Dropping the ref nouns and the digits makes both
    sides collapse to the same thing.

    Digits go too, and they have to: stripping the noun alone leaves
    "Section 1" as "1s" against "Figure 6" as "6s", which still mismatches
    because flatten() cannot know what number a \\cref will resolve to.
    Nothing is lost -- this function compares text identity, not values.
    """
    s = re.sub(r"[^a-z]", "", s.lower())
    return re.sub(r"section|figure|table|appendix", "", s)


def captions_from_sources():
    found = []
    for pattern in SOURCE_GLOBS:
        for path in sorted(REPO.glob(pattern)):
            if path.name in SKIP:
                continue
            text = strip_comments(path.read_text())
            for m in re.finditer(r"\\caption\{", text):
                open_idx = m.end() - 1
                body = text[open_idx + 1 : brace_match(text, open_idx) - 1]
                found.append((path.relative_to(REPO), flatten(body)))
    return found


# Float openers carry leading whitespace under -layout, so every match against
# them must tolerate it. Kept as one constant because the three sites have to
# agree: the opener scan, the label strip, and the next-float stop.
FLOAT = re.compile(r"^\s*(Table|Figure) \d+:")


def pdf_lines(pdf):
    """PDF text with PHYSICAL line breaks preserved.

    ⚠ -layout IS LOAD-BEARING, AND ITS ABSENCE UNDER-COUNTED (2026-08-19).
    Default pdftotext re-joins a line LaTeX broke at a hyphenation point --
    "irre-" + "versibly" comes back as one output line reading "irreversibly"
    -- so any caption hyphenated across a line break was reported one line
    short. Figure 2 rendered 2 lines and measured 1; Table 6 rendered 3 and
    measured 2. Under-counting is the dangerous direction for a gate: a
    6-line caption could report 5 and pass. -layout keeps the break.
    """
    out = subprocess.run(
        ["pdftotext", "-layout", str(pdf), "-"],
        capture_output=True,
        text=True,
        check=True,
    )
    return out.stdout.splitlines()


def measure(lines, caption):
    """Rendered line count for `caption`, or None if it is not located."""
    want = norm(caption)
    if not want:
        return None
    head = norm_id(caption[:60])

    # ⚠ PICK THE BEST CANDIDATE, NOT THE FIRST (2026-08-21). The tests below
    # are deliberately loose, so several floats can pass them at once: the
    # substring arm fires whenever one caption's opening is contained in
    # another's. A body figure titled "Parallel decoding for the ~6.5-7B
    # trunks" and its appendix twin "Tabulated parallel decoding for the
    # ~6.5-7B trunks" BOTH matched the appendix caption, the loop returned
    # the body figure because it came first, and the accumulator then ran to
    # its cap -- reporting 41 lines for a 3-line caption. Scoring by common
    # prefix and taking the longest is what separates near-identical titles;
    # first-match cannot, however the titles are worded.
    cands = []
    for i, line in enumerate(lines):
        if not FLOAT.match(line):
            continue
        # pdftotext writes "Table 3:" where the source has only the body,
        # so compare against the line with its label removed.
        stripped = norm_id(FLOAT.sub("", line))
        if not stripped or not (head.startswith(stripped[:28]) or stripped[:28] in head):
            continue
        common = len(os.path.commonprefix([head, stripped]))
        cands.append((common, i, line, stripped))
    if cands:
        _, i, line, stripped = max(cands, key=lambda c: c[0])
        if True:
        # Stop on the caption's own TAIL, not on accumulated length.
        # Length-based stopping over-runs whenever the flattened source and
        # the rendered text differ in character count -- which they do as
        # soon as a caption contains a \cref, since flatten() cannot know
        # what the reference resolves to. The tail is unambiguous: once the
        # last words of the caption have appeared, the caption is over.
        # Without this, a 3-line caption followed by a figure's axis labels
        # was reported as 7 lines.
        # ⚠ THE TAIL MUST START AFTER THE LAST REFERENCE. flatten() deletes
        # a reference to a PLACEHOLDER number ("Section 1") because it cannot
        # know what the reference resolves to, while the PDF carries the real
        # one ("Section C.8"), so a tail
        # spanning the reference site can never match and the loop runs to
        # its cap -- reporting 41 lines for a 4-line caption. Captions whose
        # \cref sits mid-sentence passed only by luck. Take the tail from the
        # literal text that follows the final reference.
            parts = re.split(r"(?:Section|Figure|Table|Appendix|Equation)~?\s*[\w.]+",
                             caption)
            after = parts[-1]
            # ⚠ A CAPTION MAY END WITH ITS REFERENCE (2026-08-21). "As in
            # \cref{fig:...}." leaves nothing after the final reference, so the
            # tail fell back to the WHOLE caption -- which contains the
            # reference, which flatten() cannot resolve, so it never matched
            # and a 2-line caption reported 7. Step back one segment instead.
            if len(norm(after)) < 6 and len(parts) > 1:
                after = parts[-2]
            tail = (norm(after) or want)[-24:]
            # ⚠ SEED WITH norm(), NOT norm_id() (2026-08-21). The tail below
            # comes from norm(), which strips digits and reference nouns; the
            # seed used norm_id(), which keeps them. Multi-line captions
            # survived by accident, since the tail lands in a LATER line and
            # those are norm()'d -- but a ONE-LINE caption has only the seed,
            # so any one-liner containing a digit could never match itself and
            # ran to the 40-line cap. "Decode order on HumanEval/60" reported
            # 7 lines for a 2-line caption.
            acc, n = norm(FLOAT.sub("", line)), 1
            while tail not in acc and i + n < len(lines):
                nxt = lines[i + n]
                if FLOAT.match(nxt):
                    break
                acc += norm(nxt)
                n += 1
                if n > 40:
                    break
            return n, line.strip()
    return None


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--pdf", default=str(REPO / "_out" / "main.pdf"))
    ap.add_argument("--max", type=int, default=5)
    args = ap.parse_args()

    lines = pdf_lines(args.pdf)
    over, unlocated = [], []

    print(f"{'lines':>6}  {'source':<34}  caption")
    print("-" * 96)
    for path, caption in captions_from_sources():
        got = measure(lines, caption)
        if got is None:
            unlocated.append((path, caption))
            print(f"{'?':>6}  {str(path):<34}  {caption[:44]}...")
            continue
        n, label = got
        flag = "  <<< OVER" if n > args.max else ""
        print(f"{n:>6}  {str(path):<34}  {label[:44]}...{flag}")
        if n > args.max:
            over.append((path, n, label))

    print()
    if unlocated:
        print(f"{len(unlocated)} caption(s) could not be located in the PDF:")
        for path, caption in unlocated:
            print(f"    {path}: {caption[:70]}")
        print("  (a float may be in an unbuilt file, or flatten() needs a case)")
        print()
    if over:
        print(f"{len(over)} caption(s) exceed {args.max} lines:")
        for path, n, label in over:
            print(f"    {n:>2} lines  {path}  {label[:56]}")
        return 1
    print(f"All captions are within {args.max} lines.")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> scripts/check_banwords.py <==
#!/usr/bin/env python3
"""Marketing-register gate (SENT-8 in anton_style.md).

⚠ THIS CHECKS THE RENDERED PAGE, NOT THE SOURCE FILE. SENT-8's scope note is
the whole design: the ban list governs body prose and never identifiers, file
and directory names, string literals, bibliography titles, quoted material, or
comments that record a decision's history. So comments are stripped, and the
arguments of \\texttt, \\path, \\url, \\cite*, \\label, \\ref, \\cref, \\input
and \\includegraphics are blanked before anything is matched. This is the
opposite of check_spelling.py, which checks comments deliberately -- a British
form in a comment returns to the page later, while "bill" in a comment is
usually the record of why "bill" was retired.

⚠ STRIP THE COMMENT, DO NOT SKIP THE LINE. Splitting each line on the first
UNESCAPED `%` and keeping the part before it is load-bearing. A checker that
skips any line containing a `%` drops every line with a trailing comment,
which in this manuscript is a large fraction of the body prose -- that bug
already let a banned word survive a manual sweep. `\\%` is a percent sign and
does not start a comment; `\\\\%` does.

⚠ AN EXPLICIT WORD LIST, NOT A PATTERN, and matched on word boundaries. The
same lesson as check_spelling.py, where a first version matched \\w+ised and
flagged "raised", "promised", "supervised". Here the trap is suffixes:
\\bbill\\w*\\b flags "billion". A gate with false positives gets switched off.

⚠ THE STRUCTURAL ENTRIES OF SENT-8 ARE NOT CHECKED HERE and remain
human-reviewed: em-dash apposition chains, rhetorical question-and-answer
echoes, "the recipe's central move" self-narration, and high-minded register
in contribution paragraphs. None is mechanically detectable without flagging
correct prose, and a noisy gate is worse than no gate. This file covers the
single-word entries only.

The list is a running record (SENT-8): append an entry when one is caught in a
draft, rather than rediscovering it later. Entries are string-concatenated so
that this file does not flag its own list.
"""
import pathlib
import re
import sys

# SENT-8's single-word bans, with the inflections that actually appear in
# prose. Whole words only -- no \w* suffix, which is what would turn "bill"
# into "billion". Concatenated so this file is not its own first hit.
BANNED = [
    "bi" + "ll", "bi" + "lls",                       # cost -- say cost
    "handi" + "cap", "handi" + "caps",               # say what the thing is
    "handi" + "capped", "handi" + "capping",
    "sub" + "strate", "sub" + "strates",             # backbone, model, ckpt
    "tw" + "in", "tw" + "ins",                       # say AR counterpart
    "cosme" + "tic", "cosme" + "tics",               # describe the operation
    "cosme" + "tically",
    "har" + "den", "har" + "dens",                   # say what the tests do
    "har" + "dened", "har" + "dening",
]
PATTERN = re.compile(r"\b(" + "|".join(BANNED) + r")\b", re.IGNORECASE)

# Macros whose ARGUMENT is not body prose. \emph and \textbf are absent on
# purpose: emphasized text is prose and is governed.
ARG_MACROS = {
    "texttt", "path", "url", "href", "label", "ref", "cref", "Cref",
    "autoref", "eqref", "nameref", "input", "include", "includegraphics",
    "bibliography", "nocite", "usepackage", "documentclass",
}
MACRO = re.compile(r"\\([a-zA-Z@]+)\*?")
# Quoted material, and verbatim-like environments (string literals).
QUOTED = re.compile(r"``.*?''", re.DOTALL)
VERBATIM = re.compile(
    r"\\begin\{(verbatim|lstlisting|minted|alltt)\*?\}.*?"
    r"\\end\{\1\*?\}", re.DOTALL)

ROOT = pathlib.Path(__file__).resolve().parent.parent


def _blank(chars, start, end):
    """Blank a span, keeping newlines so offsets and line numbers survive."""
    for k in range(start, min(end, len(chars))):
        if chars[k] != "\n":
            chars[k] = " "


def mask_comments(text):
    """Blank each line from its first unescaped `%` to end of line."""
    chars = list(text)
    i, n = 0, len(text)
    while i < n:
        c = text[i]
        if c == "\\":
            i += 2            # `\%` is a percent sign; `\\` is a line break
            continue
        if c == "%":
            j = text.find("\n", i)
            j = n if j < 0 else j
            _blank(chars, i, j)
            i = j
            continue
        i += 1
    return "".join(chars)


def _skip_args(text, i):
    """Skip `[...]` optional args then one balanced `{...}` group from i."""
    n = len(text)
    while i < n and text[i] in " \t\n":
        i += 1
    while i < n and text[i] == "[":
        depth = 0
        while i < n:
            if text[i] == "[":
                depth += 1
            elif text[i] == "]":
                depth -= 1
                if depth == 0:
                    i += 1
                    break
            i += 1
        while i < n and text[i] in " \t\n":
            i += 1
    if i < n and text[i] == "{":
        depth = 0
        while i < n:
            if text[i] == "\\":
                i += 2
                continue
            if text[i] == "{":
                depth += 1
            elif text[i] == "}":
                depth -= 1
                if depth == 0:
                    return i + 1
            i += 1
        return n              # unbalanced: blank to the end rather than guess
    return i


def mask_nonprose(text):
    """Blank everything SENT-8's scope note exempts, offsets preserved."""
    chars = list(text)
    for pat in (VERBATIM, QUOTED):
        for m in pat.finditer(text):
            _blank(chars, m.start(), m.end())
    i, n = 0, len(text)
    while i < n:
        if text[i] != "\\":
            i += 1
            continue
        m = MACRO.match(text, i)
        if not m:
            i += 2            # an escaped character such as `\%` or `\_`
            continue
        name = m.group(1)
        if name in ARG_MACROS or name.startswith("cite"):
            end = _skip_args(text, m.end())
            _blank(chars, i, end)
            i = end
        else:
            _blank(chars, i, m.end())   # drop the name, keep the argument
            i = m.end()
    return "".join(chars)


def body_prose(text):
    """The part of a .tex file that SENT-8 governs."""
    return mask_nonprose(mask_comments(text))


def main():
    hits = []
    for pat in ("contents/*.tex", "figures/*.tex"):
        for f in sorted(ROOT.glob(pat)):
            if f.name == "check_banwords.py":
                continue      # this file holds the ban list
            raw = f.read_text()
            lines = raw.splitlines()
            for m in PATTERN.finditer(body_prose(raw)):
                i = raw.count("\n", 0, m.start()) + 1
                ctx = lines[i - 1].strip()[:70] if i <= len(lines) else ""
                hits.append((f.relative_to(ROOT), i, m.group(0), ctx))
    if hits:
        print(f"FAIL  {len(hits)} banned register hit(s) in body prose "
              f"(SENT-8); say what the thing is:", file=sys.stderr)
        for f, i, w, ctx in hits[:25]:
            print(f"      {f}:{i}  {w!r}  {ctx}", file=sys.stderr)
        return 1
    print("banwords ok   no SENT-8 entries in body prose")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> scripts/check_fig_fonts.py <==
r"""Report the ON-PAGE font size of every rendered figure, and flag outliers.

⚠ WHY THIS EXISTS. \fitwidth scales each figure to \linewidth, so the size a
script asks for is not the size a reader sees: on-page pt = source pt x
(469.755 / raw_width). Two figures can set the same fontsize and render one at
9.4pt and the other at 7.3pt. figfonts.py back-solves per figure to prevent
that; this script checks that the back-solve actually landed.

⚠ IT IS A FIXED POINT, NOT A FORMULA. bbox_inches="tight" means the saved width
depends on the font sizes, so changing fonts moves the width that the fonts
were solved from. Run this after any figure change; if a WIDTH in figfonts.py
is stale, this prints the measured value to paste back.

    python scripts/check_fig_fonts.py            # live figures only
    python scripts/check_fig_fonts.py --all      # every figures/raw/*.pdf
"""
import collections
import pathlib
import subprocess
import sys

import pymupdf

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parent))
from figfonts import EXCEPTIONS, LINEWIDTH_PT, ONPAGE, WIDTH  # noqa: E402

ROOT = pathlib.Path(__file__).resolve().parent.parent
TOL = 1.0          # pt of slack against the nearest role target
FLOOR = 7.6        # anything smaller is too small regardless of role


def live():
    fls = ROOT / "_out" / "main.fls"
    if not fls.exists():
        return None
    out = subprocess.run(["grep", "-oE", r"figures/raw/[A-Za-z0-9_]+\.pdf", str(fls)],
                         capture_output=True, text=True).stdout
    return sorted(set(out.split()))


def main():
    every = "--all" in sys.argv
    keep = None if every else live()
    targets = sorted(ONPAGE.values())
    bad = 0
    print(f"{'figure':<30}{'raw w':>8}{'scale':>7}   on-page pt (chars)")
    print("-" * 96)
    for f in sorted((ROOT / "figures" / "raw").glob("*.pdf")):
        rel = f"figures/raw/{f.name}"
        if keep is not None and rel not in keep:
            continue
        page = pymupdf.open(f)[0]
        w = page.rect.width
        # \fitwidth only shrinks, so a narrow figure is placed at 1.0
        scale = min(LINEWIDTH_PT / w, 1.0)
        sizes = collections.Counter()
        for b in page.get_text("dict")["blocks"]:
            for line in b.get("lines", []):
                for sp in line["spans"]:
                    if sp["text"].strip():
                        sizes[round(sp["size"] * scale, 2)] += len(sp["text"].strip())
        if not sizes:
            continue
        allowed = list(targets)
        exc = EXCEPTIONS.get(f.stem)
        if exc:
            allowed.append(exc[0])
        marks = []
        for pt, n in sorted(sizes.items()):
            off = min(abs(pt - t) for t in allowed)
            ok_exc = exc is not None and abs(pt - exc[0]) <= TOL
            flag = "" if ok_exc else ("!" if (pt < FLOOR or off > TOL) else "")
            bad += bool(flag)
            marks.append(f"{pt}{flag}({n})")
        print(f"{f.name:<30}{w:8.1f}{scale:7.3f}   {'  '.join(marks)}")

    print("\nrole targets:", "  ".join(f"{k}={v}" for k, v in ONPAGE.items()),
          f"   tolerance +/-{TOL}pt, floor {FLOOR}pt")
    for k, (pt, why) in EXCEPTIONS.items():
        print(f"\nexception  {k}: {pt}pt -- {why}")
    print("\nWIDTH drift (figfonts.py vs measured):")
    for key, declared in WIDTH.items():
        print(f"  {key:<26} declared {declared:7.1f}")
    print(f"\n{bad} size group(s) outside tolerance." if bad else "\nAll sizes within tolerance.")
    return 1 if bad else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> scripts/check_naming.py <==
#!/usr/bin/env python3
r"""Fail on any surviving old-form model name.

    python scripts/check_naming.py     # exit 1 on a violation

WHY THIS EXISTS. The 2026-08-17 rename touched ~90 sites across a dozen files.
A rename that wide WILL leave a straggler, and a stray "CoDA-1.7B" beside a
table asserting that released names are unreliable sizes is worse than never
having renamed at all -- inconsistency is precisely what the pass claims to
have fixed. The convention is only real if the build enforces it.

THE SCHEME: each model is called by its CUSTOMARY name -- the one the
literature actually uses. That is bare for comparators that are habitually
referred to that way (LLaDA, Dream, Dream-Coder, CoDA) and suffixed where the
family needs it (Qwen2.5-7B, Qwen3.5-2B, dQwen3.5-4B, since we ship four
sizes). Explicitness lives in the trunk columns and tab:model-registry, not
in the name.

⚠ THIS GATE BANS THE PARENTHETICAL FORM, which the paper briefly used
(`dQwen3.5 (4B)`) and reverted on 2026-08-17. It was invented notation that
bought nothing: the pair legends carry role and trunk rather than a size,
every table naming models has a trunk column beside it, the registry's
checkpoint column already spells the size, and in prose "dQwen3.5 (9B)"
misleads exactly as much as "dQwen3.5-9B". It also made a parenthesis mean
two different things, since Fig 5/6 use one for role-and-trunk.

⚠ SO `Foo (2B)` IS BANNED BUT `dQwen3.5 (hybrid attention, 1.37B trunk)` IS
NOT -- the ban matches a parenthesis containing ONLY a size.

EXEMPTIONS, each a judgement rather than an oversight:
  contents/related.tex  -- literature discussion cites models by the names
      their authors published (LLaDA-8B, iLLaDA-8B). Renaming would misquote
      the cited work; tab:model-registry's repo column links the two.
  contents/recipe.tex   -- \texttt{Qwen3.5-2B} are CHECKPOINT identifiers.
  figures/model-registry.tex -- the mapping table itself; its whole job is to
      print the released names beside the measured sizes.
  figures/drafts.tex    -- scratch gallery, not part of the paper.
  scripts/, _claude/    -- eval-store keys and HF repo ids are not prose.
"""
import pathlib
import re
import sys

ROOT = pathlib.Path(__file__).resolve().parent.parent
EXEMPT = {
    # ⚠ contents/related.tex IS NO LONGER EXEMPT, and its exemption is why
    # this gate never caught "Dream~7B ... Dream-Coder" sitting three words
    # apart in one sentence. The old justification -- "literature cites models
    # by their published names" -- was too broad: it holds for models we never
    # evaluate (iLLaDA-8B, LLaDA 2.0, DiffuLLaMA, SDAR), which no rule here
    # touches anyway, but NOT for the four comparators we do evaluate. Those
    # must read the same in §2 as in §4.
    "contents/recipe.tex",
    "figures/model-registry.tex",
    "figures/drafts.tex",
}
BANNED = [
    # (1) The retired parenthetical. A parenthesis holding ONLY a size --
    #     `dQwen3.5 (4B)`, `Qwen2.5 (7B)`. Fig 5/6's
    #     `dQwen3.5 (hybrid attention, 1.37B trunk)` survives because its
    #     parenthesis holds words, so `\)` never follows the size.
    (r"[\w.}] \(\d+(?:\.\d+)?B\)", "Family-size, e.g. dQwen3.5-4B"),
    # (2) CoDA's size, the one exception to "call it what its authors call
    #     it". Their REPOSITORY carries no size (Salesforce/CoDA-v0-Base);
    #     only the model card says 1.7B, against 2.03B measured -- the
    #     paper's most-wrong number, and it stays out of running prose.
    (r"CoDA-1\.7B", "CoDA"),
    # (3) `Dream-v0-7B`: the `v0` is a CHECKPOINT REVISION, not part of the
    #     published model name ("Dream 7B: Diffusion Large Language Models").
    #     It belongs in the checkpoint column and nowhere else.
    (r"Dream-v0-7B", "Dream-7B"),
    # (4) The SPACE form. "Dream 7B" / "Dream-Coder 7B" is how the authors
    #     title their papers, and it slipped past two renames because every
    #     pattern before this one assumed a hyphen. A model must have exactly
    #     ONE spelling document-wide, and §4's is hyphenated.
    #     ~ is LaTeX's non-breaking space and was the actual offender.
    (r"Dream(-Coder)?[~ ]\d", "Dream-7B / Dream-Coder-7B"),
]
# ⚠ NOT BANNED, and deliberately: `Dream-7B`, `Dream-Coder-7B`, `LLaDA-8B`.
# Their authors put the size in the name -- the first two in their paper
# titles, LLaDA in its repository -- so carrying it is quoting them, not
# endorsing the arithmetic. An earlier pass stripped all three on a rule
# about family arity ("only one size exists, so no suffix is needed"); the
# paper titles refute it, and Mistral 7B is the standard counter-example.
#
# ⚠ NO RULE HERE CAN CATCH `Dream` USED AS A FAMILY NOUN -- "the Dream
# family", "both Dream models" -- which is correct and must NOT gain a size.
# A blanket substitution broke three of those; check by eye when renaming.

bad = []
for path in sorted(list(ROOT.glob("contents/*.tex")) + list(ROOT.glob("figures/*.tex"))):
    rel = path.relative_to(ROOT).as_posix()
    if rel in EXEMPT:
        continue
    for i, line in enumerate(path.read_text().splitlines(), 1):
        if line.lstrip().startswith("%"):      # comments record history
            continue
        for pat, want in BANNED:
            if re.search(pat, line):
                bad.append((rel, i, pat, want, line.strip()[:70]))

if bad:
    # ⚠ This banner named the RETIRED parenthetical scheme, so the one message
    # a reader sees on failure was telling them to write the banned form.
    print("NAMING VIOLATIONS -- call each model what its authors call it,\n"
          "minus a size its own repository lacks (CoDA only).\n")
    for rel, i, pat, want, txt in bad:
        print(f"  {rel}:{i}  /{pat}/ -> {want}\n      {txt}")
    print(f"\n{len(bad)} violation(s). Exempt files: {', '.join(sorted(EXEMPT))}")
    sys.exit(1)
print(f"naming ok    no old-form model names outside {len(EXEMPT)} exempt files")


==> scripts/check_spelling.py <==
#!/usr/bin/env python3
"""American spelling gate (SENT-13 in anton_style.md).

⚠ THIS EXISTS BECAUSE THE RULE ALONE DID NOT HOLD. American spelling was swept
through the manuscript on 2026-08-19, SENT-13 was added the same hour, and
British forms were back in comments within the day -- written by the agent
that had just added the rule. Worse, one survived in shipped prose ("Two
fractions summarise a trajectory") because the manual sweep grepped six words
and the manuscript contained more. A rule nobody can violate silently beats a
rule everyone agrees with.

⚠ COMMENTS ARE CHECKED TOO, deliberately. A comment is where the next writer
copies phrasing from, so a British form left in one returns to the page later
-- which is exactly how these got back in.

⚠ AN EXPLICIT LIST, NOT A PATTERN. A first version matched \\w+ised and flagged
"raised", "promised", "supervised", "denoised", "revised" -- there the -ise is
part of the stem. A gate with false positives gets switched off.
"""
import pathlib
import re
import sys

STEMS = [
    "neighb" + "our", "fav" + "our", "col" + "our", "behavi" + "our",
    "hon" + "our", "lab" + "our", "rig" + "our", "vig" + "our",
    "endeav" + "our", "hum" + "our", "flav" + "our", "arm" + "our",
    "cen" + "tre", "me" + "tre", "li" + "tre", "fi" + "bre", "thea" + "tre",
    "normal" + "ise", "organ" + "ise", "recogn" + "ise", "real" + "ise",
    "item" + "ise", "summar" + "ise", "minim" + "ise", "maxim" + "ise",
    "optim" + "ise", "general" + "ise", "special" + "ise", "standard" + "ise",
    "character" + "ise", "emphas" + "ise", "priorit" + "ise", "util" + "ise",
    "critic" + "ise", "penal" + "ise", "stabil" + "ise", "visual" + "ise",
    "categor" + "ise", "formal" + "ise", "initial" + "ise", "token" + "ise",
    "anal" + "yse", "catal" + "yse", "paral" + "yse",
    "model" + "ling", "label" + "led", "label" + "ling", "travel" + "led",
    "cancel" + "led", "signal" + "led",
    "gr" + "ey", "lic" + "ence", "def" + "ence", "off" + "ence",
    "scep" + "tic", "program" + "me",
]
PATTERN = re.compile(r"\b(" + "|".join(s + r"\w*" for s in STEMS) + r")\b",
                     re.IGNORECASE)
ROOT = pathlib.Path(__file__).resolve().parent.parent


def main():
    hits = []
    for pat in ("contents/*.tex", "figures/*.tex", "scripts/*.py", "*.tex", "*.sty"):
        for f in sorted(ROOT.glob(pat)):
            if f.name == "check_spelling.py":
                continue          # this file holds the word list
            for i, line in enumerate(f.read_text().splitlines(), 1):
                for m in PATTERN.finditer(line):
                    hits.append((f.relative_to(ROOT), i, m.group(0),
                                 line.strip()[:70]))
    if hits:
        print(f"FAIL  {len(hits)} British spelling(s); this manuscript is "
              f"American:", file=sys.stderr)
        for f, i, w, ctx in hits[:25]:
            print(f"      {f}:{i}  {w!r}  {ctx}", file=sys.stderr)
        return 1
    print("spelling ok   no British forms in prose or comments")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> scripts/check_table_agreement.py <==
#!/usr/bin/env python3
r"""Cross-table agreement: the same cell must read the same everywhere.

    python scripts/check_table_agreement.py

⚠ WHY THIS EXISTS, AND WHY THE DRIFT CHECK DOES NOT COVER IT. On 2026-08-19
every MATH500 cell in the decode exhibits disagreed with tab:benchmark-grid --
dQwen3.5-9B read 40.80 in one and 36.80 in the other, same model, same
benchmark, same budget. Both files were "up to date" with respect to their own
generators, so scripts/regen_tables.py --check was green throughout. The cause
was two generators picking different metrics from lm-eval's minerva_math,
which emits BOTH exact_match and math_verify. Regeneration cannot catch a
disagreement between generators; only a cross-file comparison can.

WHAT IT CHECKS. The decode tables' full-budget column (1024 steps, which is
the setting tab:benchmark-grid reports) against the grid, for every model and
benchmark present in both. A step budget of 1024 costs exactly 1024 forward
passes under full-canvas decoding, so the two are the same measurement and
must agree exactly.

⚠ IT IS DELIBERATELY EXACT, not tolerant. These are transcriptions of one
number, not two estimates -- any difference at all is a bug, and a tolerance
would have hidden the 0.20 disagreements while catching only the 4.00 ones.
"""
import re
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
GRID = ROOT / "figures" / "benchmark-grid.tex"
# ⚠ EVERY FILE HOLDING A DECODE TABLE, and the list has to be kept current.
# When the family float was split into its own file on 2026-08-19 this was
# a single path, and the check silently went from 21 cells to 12 while
# still printing "ok". A gate that quietly measures less is worse than one
# that fails: watch the cell count, not just the word.
DECODE = [ROOT / "figures" / f for f in
          ("decode-tables.tex", "decode-appendix.tex", "decode-family.tex")]

# grid column order after (model, trunk, tokens)
GRID_COLS = ["mmlu", "gsm8k", "math500", "humaneval", "humaneval-plus",
             "mbpp", "mbpp-plus"]
# decode "fixed" tables: three benchmarks x five budgets.
# ⚠ 1024 IS THE FIRST COLUMN, NOT THE LAST, since 2026-08-26. The tables
# were reordered slow-to-fast so their headers read 1x..16x, matching every
# speedup axis in the paper. This check silently read the 16x column for a
# build and reported 30 disagreements -- 5.49 against the grid's 62.2 --
# which is the gate working, but the index has to follow the order.
DECODE_BENCH = ["humaneval", "mbpp", "math500"]
# ⚠ decode-family.tex STILL writes "dQwen3-1.7B (control)" -- that label
# predates the 2026-08-21 sweep and lives in sec4_decode_figs.py, where it
# also feeds a figure legend. The grid form went; this one stays.
NAME = {r"dQwen3-1.7B (control)": "dQwen3-1.7B",
        r"\dqfam{}-9B": "dQwen3.5-9B", r"\dqfam{}-2B": "dQwen3.5-2B",
        r"\dqfam{}-4B": "dQwen3.5-4B", r"\dqfam{}-0.8B": "dQwen3.5-0.8B",
        r"\dqctrl{}-1.7B": "dQwen3-1.7B"}


def _rows(path):
    out = []
    for line in path.read_text().splitlines():
        code = re.split(r"(?<!\\)%", line)[0].strip()
        # ⚠ SKIP ONLY RULES AND STRUCTURE, NOT EVERY MACRO. A first version
        # skipped any line starting with a backslash, which silently dropped
        # every row for our OWN models (\dqfam{}-9B ...) and left the check
        # green against a planted bug. Match on the command, not the character.
        if not code.endswith(r"\\"):
            continue
        if re.match(r"\\(top|mid|bottom|cmid)rule|\\multicolumn|\\addlinespace", code):
            continue
        out.append([c.strip() for c in code[:-2].split("&")])
    return out


def _name(cell):
    """Row label -> bare model name, with every decoration stripped.

    ⚠ DECORATION IS ADDED OVER TIME AND SILENTLY SHRINKS THIS CHECK. It went
    from 30 matched cells to 12 on 2026-08-21 the moment the grid started
    bolding our own models and suffixing the control, because an unstripped
    name simply fails to join and the row is skipped -- and a skipped row
    reports "ok". The count in the output line is the guard: if it drops,
    something stopped being compared. Strip anything new here.
    """
    s = re.sub(r"~\\tag\w+\{\}", "", cell).strip()
    s = re.sub(r"^\\textbf\{(.*)\}$", r"\1", s).strip()
    s = re.sub(r"\s*\(control\)$", "", s).strip()
    return s


def _num(cell):
    m = re.search(r"-?\d+\.\d+", cell.replace(r"\mathbf{", ""))
    return float(m.group()) if m else None


def main():
    grid = {}
    for r in _rows(GRID):
        if len(r) != 3 + len(GRID_COLS):
            continue
        name = _name(r[0])
        name = NAME.get(name, name)
        toks = r[2]
        for b, cell in zip(GRID_COLS, r[3:]):
            v = _num(cell)
            if v is not None:
                grid.setdefault((name, b), {})[toks] = v

    bad, checked = [], 0
    for r in [row for f in DECODE for row in _rows(f)]:
        # fixed tables: 1 label + 3 benchmarks x 5 budgets
        if len(r) != 1 + 5 * len(DECODE_BENCH):
            continue
        raw = r[0].strip()
        if raw in ("model", ""):        # the sub-header row
            continue
        name = NAME.get(raw, raw)
        for i, b in enumerate(DECODE_BENCH):
            v = _num(r[1 + i * 5])               # the 1024 column, now FIRST
            if v is None:
                continue
            cand = grid.get((name, b))
            if not cand:
                continue
            # the grid may list two budgets; agreement with EITHER is enough,
            # since the decode tables show one released checkpoint.
            checked += 1
            if not any(abs(v - g) < 1e-9 for g in cand.values()):
                bad.append((name, b, v, sorted(cand.values())))

    if bad:
        print(f"FAIL  {len(bad)} cell(s) disagree between "
              f"figures/decode-tables.tex and figures/benchmark-grid.tex:")
        for n, b, v, g in bad:
            print(f"      {n:<16} {b:<16} decode={v:<8} grid={g}")
        return 1
    print(f"agreement ok  {checked} full-budget cells match the benchmark grid")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> scripts/convergence_vs_control.py <==
"""Backs the Findings claim in §1: "hybrid backbones adapt about twice as fast".

Head-to-head, the width-matched pair, now over the FULL 50k/~100B runs
(re-anchored 2026-08-11 when the control's 50k extension landed on HF; it was
25k-only before):
  control  UT-IFML/dQwen3-1.7B   <=20k prefix @ step25000-swa + fork @ main
  hybrid   UT-IFML/dQwen3.5-2B   <=20k prefix @ step25000-swa + fork @ main
Both 50k runs share the family schedule: stable to 45k, cosine decay 45k..50k.

THE EXTENSION WAS AN OUT-OF-RANGE TEST OF THE 2x CLAIM, AND IT PASSED
  The 2.08x was measured inside 25k. Over the doubled range: median 2.16x
  across 28 stable-phase levels; the six NEW levels below the old floor
  (1.24) have median 2.24x — the control's disadvantage does not shrink with
  depth. The control crosses the hybrid's best-by-25k loss at step ~48k
  (~1.9x, using its decay); at the full matched 100B budget the hybrid still
  leads best loss (1.1092 vs 1.1595) and accuracy (0.5710 vs 0.5566).

WHY THE PAIR IS FAIR
  - argparse.json differs in exactly 2 of 22 keys (base_model, output_dir).
    batch 8, grad-accum 2, seqlen 4096, LR 2e-5, seed 42, mixture v3, same
    data_dir.
  - Both complete exactly 2.0 epochs of the corpus in 50k steps (identical
    d(epoch)/d(step) = 4.000e-05), so the step axis is a matched-data axis;
    past 25k both runs REPEAT the corpus, identically.
  - Non-embedding parameters are nearly equal: 1.4094B (control) vs 1.3733B
    (hybrid). The nominal "1.7B vs 2B" gap is ENTIRELY the embedding table
    (vocab 151,936 vs 248,320). The hybrid trunk is 2.6% SMALLER.

WHY BOTH CONFOUNDS RUN AGAINST US
  - The control's vocabulary is 1.6x smaller, so masked-token prediction is
    mechanically easier for it and its per-token CE is mechanically lower.
    The hybrid wins on both metrics anyway.
  - The confound that does NOT run our way: Qwen3.5 is a later-generation
    parent than Qwen3. One pair cannot separate architecture from parent
    quality; §4.3 and the intro both report this as preliminary. (The
    step-1 shock IS architectural -- parent quality does not explain a
    model falling to chance -- but the recovery rate is confounded.)

THE INSTRUMENT
  Token efficiency at MATCHED LOSS: for each loss level both runs reach in
  the stable phase, the ratio of steps-to-reach. This is the right question
  ("how many more tokens does the control need for the same loss") and is
  well-conditioned, unlike comparing losses at a matched step, which
  degenerates near the plateau.

Run: /ssd1/ayx98/miniconda3/envs/adlmc/bin/python scripts/convergence_vs_control.py
"""

import json
from pathlib import Path

import numpy as np

from figfonts import fonts
import plot_style

F = fonts("convergence_vs_control")

HERE = Path(__file__).parent
DATA = HERE / "_data"
CONTENT_TOK_PER_STEP = 1.9935e6  # matches training_curves.py
DQFAM, DQCTRL = "dQwen3.5", "dQwen3"  # must match \dqfam / \dqctrl in axlib.sty

# ⚠ THE LEGEND CARRIES TRUNK, AND NOT AS DECORATION. Anton, 2026-08-17: the
# released names make the hybrid look like the bigger model ("2B" vs "1.7B")
# when the CONTROL's trunk is the larger of the two, which reads the loss
# curves as a big model beating a small one -- the opposite of the truth.
# Sizes are dropped here (this figure is about architecture, and the caption
# names both models in full) and trunk is stated instead.
# "hybrid attention", not "hybrid" (Anton, 2026-08-17): the legend's other
# entry says "full attention", so a bare "hybrid" leaves the reader to supply
# the noun and makes the two labels non-parallel.
PAIR_LABELS = {"hybrid": f"{DQFAM} (hybrid attention, 1.37B trunk)",
               "control": f"{DQCTRL} (full attention, 1.41B trunk)"}

SOURCES = {  # local name -> (hf repo, revision)
    "log_17b_q3_25k.jsonl": ("UT-IFML/dQwen3-1.7B", "step25000-swa"),
    "log_2b_25k.jsonl": ("UT-IFML/dQwen3.5-2B", "step25000-swa"),
    "log_17b_q3_50k.jsonl": ("UT-IFML/dQwen3-1.7B", "main"),
    "log_2b_50k.jsonl": ("UT-IFML/dQwen3.5-2B", "main"),
}
SMA_ROWS = 101  # rows are 5 steps apart -> ~505 steps (~1B tokens)
WARMUP_END = 1000
DECAY_START = 45000  # the 50k runs' decay onset (the retired 25k legs': 20000)

# 301 rows = ~1505 steps, MATCHING fig:training-dynamics as of 2026-08-17.
# Anton: "what if we do both a 301-window SMA for Fig 4 *AND* Fig 5 ... Fuck
# the 401 thing." The two figures agreeing is worth real money in the
# appendix: app:tokeneff no longer has to explain why two plots of the same
# runs are smoothed differently.
#
# WHY LONGER THAN THE HOUSE 101 AT ALL. On the 20 loss levels every window can
# reach, the median ratio reads 2.05 / 2.21 / 2.27 / 2.27 / 2.26 / 2.30 at
# 101 / 201 / 301 / 401 / 501 / 701 rows: it climbs steeply, then PLATEAUS
# past ~301. That is an under-smoothed estimate settling. At 101 rows residual
# noise still hands both runs lucky dips that shorten their crossing times,
# and the control -- marginally noisier in absolute nats, 0.1815 vs 0.1757 --
# collects slightly more of them, which drags the ratio down. 301 is the FIRST
# window inside the plateau, which is the one to take: it buys the settled
# estimate at the least smoothing. (401 shipped briefly and reads 2.265 on the
# common levels against 301's 2.266 -- indistinguishable.)
# Receipts: envelope_probe() and window_probe().
FIG_SMA_ROWS = 301

# ⚠ WHY THE PANEL DOES NOT START AT WARMUP END. Both obvious pipelines leave a
# visible artifact at the left edge, and neither is acceptable:
#   - smooth the full trace, then plot from step 1000: the first point averages
#     rows from BEFORE warmup end, reading 1.729 where the local value is
#     1.585 -- a 0.144-nat lie in a region the panel declares out of scope;
#   - drop warmup first (post_warmup, which we do), then plot from step 1000:
#     honest, but sma() shrinks its window at the array edge, so the first
#     points average fewer rows and render as a flat shoulder.
# Starting the DRAWN range half a window later removes both, because every
# plotted point then has a full window drawn entirely from the stable phase.
# It costs the 2.0-3.5B segment of a log axis, which carries no claim.
FIG_LEAD_IN = 5 * (FIG_SMA_ROWS - 1) // 2  # steps; half the window


def full_run(pre_name, fork_name):
    """Splice the shared <=20k prefix (from the 25k-leg log) with the 20k..50k
    fork — the same convention training_curves.py uses for the family."""
    ps, pl, pa = load(pre_name)
    fs, fl, fa = load(fork_name)
    keep = ps <= 20000
    return (np.concatenate([ps[keep], fs]), np.concatenate([pl[keep], fl]),
            np.concatenate([pa[keep], fa]))


def ensure(name):
    """Fetch training_log.jsonl from HF if the cached copy is missing."""
    path = DATA / name
    if path.exists():
        return path
    from huggingface_hub import hf_hub_download

    repo, rev = SOURCES[name]
    DATA.mkdir(exist_ok=True)
    src = hf_hub_download(repo, "training_log.jsonl", revision=rev)
    path.write_bytes(Path(src).read_bytes())
    return path


def load(name):
    steps, loss, acc = [], [], []
    for line in open(ensure(name)):
        d = json.loads(line)
        if "loss" not in d or "acc" not in d:
            continue  # summary rows
        steps.append(d["step"])
        loss.append(float(d["loss"]))
        acc.append(float(d["acc"]))
    return np.array(steps), np.array(loss), np.array(acc)


def sma(y, w=SMA_ROWS):
    k = np.ones(w)
    return np.convolve(y, k, "same") / np.convolve(np.ones_like(y), k, "same")


def post_warmup(steps, y, rows=FIG_SMA_ROWS, best="min"):
    """Drop warmup, THEN smooth. Returns (steps, smoothed, monotone envelope).

    `best` picks the envelope direction: "min" for loss, "max" for accuracy.

    ⚠ THE ORDER IS THE WHOLE POINT, and getting it backwards is silent. A
    centerd 401-row window reaches 1000 steps back -- exactly to step 0, where
    the conversion shock puts loss at 8.61. Smoothing the full trace and
    plotting only the part after warmup therefore pulls the panel's first
    point up by 0.39 nats, inventing a hump in a region the panel explicitly
    declares out of scope. Measured lift by window, smoothing first:
    +0.00 / +0.02 / +0.08 / +0.39 nats at 101 / 201 / 301 / 401 rows -- a
    cliff at exactly the width whose window touches step 0.

    Masking first removes it at every width, because sma() shrinks its window
    at the array ends, so the new first point averages only post-warmup rows.
    It also matters at 101, just less: the old left edge read 1.6447 where the
    clean one reads 1.6248.
    """
    keep = steps >= WARMUP_END
    s, sm = steps[keep], sma(y[keep], rows)
    acc = np.minimum.accumulate if best == "min" else np.maximum.accumulate
    return s, sm, acc(sm)


def efficiency(levels, steps_h, env_h, steps_c, env_c, lower_is_better):
    """steps_c(level) / steps_h(level) over a grid of quality levels.

    `env_*` are monotone envelopes ("best so far"), so "first step at which
    the run was ever this good" is well defined despite minibatch noise.
    """
    cmp_ = (lambda e, lv: e <= lv) if lower_is_better else (lambda e, lv: e >= lv)
    rows = []
    for lv in levels:
        jh = np.where(cmp_(env_h, lv))[0]
        jc = np.where(cmp_(env_c, lv))[0]
        if not len(jh) or not len(jc):
            continue
        sh, sc = steps_h[jh[0]], steps_c[jc[0]]
        if sh < WARMUP_END + 200:  # warmup-contaminated
            continue
        rows.append((lv, sh, sc, sc / sh))
    return rows


def report(rows, label, unit_fmt):
    q = np.array([r[3] for r in rows])
    print(f"\n{label}  ({len(rows)} levels)")
    print(f"  {'level':>7} {'hybrid':>9} {'control':>9} {'ratio':>7}"
          f" {'hyb tok':>9} {'ctrl tok':>9}")
    for lv, sh, sc, r in rows[:: max(1, len(rows) // 6)]:
        print(f"  {unit_fmt.format(lv):>7} {sh:>9} {sc:>9} {r:>6.2f}x"
              f" {sh * CONTENT_TOK_PER_STEP / 1e9:>8.1f}B"
              f" {sc * CONTENT_TOK_PER_STEP / 1e9:>8.1f}B")
    print(f"  => median {np.median(q):.2f}x   mean {q.mean():.2f}x"
          f"   IQR [{np.percentile(q, 25):.2f}, {np.percentile(q, 75):.2f}]"
          f"   range [{q.min():.2f}, {q.max():.2f}]")


def main():
    cs0, cl0, ca0 = full_run("log_17b_q3_25k.jsonl", "log_17b_q3_50k.jsonl")
    hs0, hl0, ha0 = full_run("log_2b_25k.jsonl", "log_2b_50k.jsonl")

    print("CONVERSION SHOCK (raw first row; the mask flip has just happened)")
    print(f"  control  step {cs0[0]}: acc {ca0[0]:.4f}  loss {cl0[0]:.4f}   <- chance")
    print(f"  hybrid   step {hs0[0]}: acc {ha0[0]:.4f}  loss {hl0[0]:.4f}")
    print("  Flipping the mask breaks a standard transformer at every layer;")
    print("  it touches 6 of the hybrid's 24.")

    # SAME PREPARATION THE FIGURE USES, on purpose. This function is the
    # reporting path for the numbers Sec 4.1 alludes to, so if it smoothed
    # differently from render_figure() the prose and the picture could drift
    # apart silently -- the exact failure this script was built to prevent.
    cs, cls, c_lo = post_warmup(cs0, cl0)
    hs, hls, h_lo = post_warmup(hs0, hl0)
    _, cas, c_hi = post_warmup(cs0, ca0, best="max")
    _, has_, h_hi = post_warmup(hs0, ha0, best="max")
    print(f"\n(smoothing: {FIG_SMA_ROWS}-row SMA = ~{5*FIG_SMA_ROWS} steps, "
          f"applied AFTER dropping warmup; see post_warmup)")

    lo = max(c_lo[cs <= DECAY_START].min(), h_lo[hs <= DECAY_START].min())
    report(efficiency(np.arange(1.60, lo - 1e-9, -0.01), hs, h_lo, cs, c_lo, True),
           "LOSS-MATCHED TOKEN EFFICIENCY (stable phase)", "{:.2f}")

    hi = h_hi[hs <= DECAY_START].max()
    report(efficiency(np.arange(0.45, hi + 1e-9, 0.005), hs, h_hi, cs, c_hi, False),
           "ACCURACY-MATCHED TOKEN EFFICIENCY (stable phase)", "{:.3f}")

    print("\nTHE CONTROL NEVER CATCHES UP (matched 100B budget, decays included)")
    print(f"  best loss: hybrid {h_lo.min():.4f}  control {c_lo.min():.4f}")
    print(f"  best acc : hybrid {h_hi.max():.4f}  control {c_hi.max():.4f}")
    tgt = h_lo[hs <= 25000].min()
    j = np.where(c_lo <= tgt)[0]
    if len(j):
        print(f"  control crosses the hybrid's best-by-25k ({tgt:.4f}) at step "
              f"{cs[j[0]]} ({cs[j[0]]/25000:.2f}x the tokens)")

    print("\nPAPER CLAIM: 'about twice as fast' -- supported over the FULL run,")
    print("and deliberately stated without a decimal: the IQR is wider than the")
    print("digit would imply, and the central value itself moves with the")
    print("smoothing window (see window_probe).")

    # raw values on the SAME (post-warmup) index as the smoothed ones, or the
    # residual subtraction inside envelope_probe would be length-mismatched
    envelope_probe(cs, cl0[cs0 >= WARMUP_END], cls, c_lo,
                   hs, hl0[hs0 >= WARMUP_END], hls, h_lo)
    window_probe(cs0, cl0, hs0, hl0)


def envelope_probe(cs, cl, cls, c_lo, hs, hl, hls, h_lo):
    """The receipts behind app:tokeneff. Anton, 2026-08-17: "the same loss
    level could be reached multiple times" -- correct, and this is the answer.

    ⚠ ONE THING THIS PROBE MUST NOT BE READ AS. A first pass presented
    "envelope vs plain SMA" as a robustness check. It is not one: they are
    the SAME EVENT by construction, because min.accumulate(x)[i] <= L exactly
    when some earlier x <= L, so the first crossing index is identical. Verified
    elementwise, max abs diff 0.0. The running minimum buys well-posedness --
    a monotone series crosses each level once -- and nothing else. Quoting it
    as evidence would be quoting a tautology.

    The operator that CAN move the number is the strict one: require that a
    run never return above a level it has reached (reverse running maximum).
    That is the row worth reporting, and it moves the ratio UP, so the shipped
    figure is the conservative reading.
    """
    stable_c = (cs >= WARMUP_END) & (cs <= DECAY_START)
    stable_h = (hs >= WARMUP_END) & (hs <= DECAY_START)

    print("\nWHAT 'REACHED A LOSS LEVEL' MEANS (app:tokeneff receipts)")
    print("  residual spread about the smoothed trace, stable phase --")
    print("  if one arm were noisier, a best-so-far reading would flatter it:")
    for nm, raw, sm, msk in (("control", cl, cls, stable_c),
                             ("hybrid ", hl, hls, stable_h)):
        r = (raw - sm)[msk]
        print(f"    {nm}  sd {r.std():.4f} nats = {r.std()/sm[msk].mean():.2%}"
              f" of mean loss {sm[msk].mean():.4f}")

    lo = max(c_lo[stable_c].min(), h_lo[stable_h].min())
    levels = np.arange(1.60, lo - 1e-9, -0.01)
    # Strictest reading: the level must be held for the rest of the run.
    h_sus = np.maximum.accumulate(hls[::-1])[::-1]
    c_sus = np.maximum.accumulate(cls[::-1])[::-1]

    print("  median ratio under each definition of 'reached':")
    out = {}
    for lab, eh, ec in (("first crossing (SHIPPED)", h_lo, c_lo),
                        ("first crossing, plain SMA", hls, cls),
                        ("first SUSTAINED crossing", h_sus, c_sus)):
        q = np.array([r[3] for r in efficiency(levels, hs, eh, cs, ec, True)])
        out[lab] = q
        print(f"    {lab:<26} n={q.size:>3}  median {np.median(q):.3f}x"
              f"  IQR [{np.percentile(q, 25):.2f}, {np.percentile(q, 75):.2f}]")
    same = np.array_equal(out["first crossing (SHIPPED)"],
                          out["first crossing, plain SMA"])
    print(f"  envelope and plain-SMA rows elementwise identical: {same}"
          "  <- tautology, not evidence; see the docstring")
    print("  => the strict definition reads HIGHER, so the figure is conservative.")


def window_probe(cs0, cl0, hs0, hl0):
    """Why FIG_SMA_ROWS is 401 and not the house 101. Anton, 2026-08-17.

    Two things have to be shown, because each alone would be misleading.

    (1) THE MEDIAN IS COMPARED ON A FIXED LEVEL SET. Widening the window
        raises the deepest loss either run reaches, so the level grid shrinks
        (27 levels at 101 rows, 20 at 701) and the deepest levels drop out
        first. Comparing "median over whatever levels survived" would confound
        the smoothing with a changing sample. The COMMON column fixes the
        levels every window can reach and is the honest comparison.

    (2) THE CURVE READS THE SAME WAY WHICHEVER WINDOW WE PICK, but the
        estimate does not: on the common set it climbs steeply to ~301 rows
        and then flattens. That is an under-smoothed estimate settling, not a
        knob being tuned -- at 101 rows residual noise still hands both runs
        lucky dips that shorten crossing times, and the control collects
        slightly more of them (it is noisier in absolute nats). 401 sits
        inside the plateau.

    ⚠ REPORT THIS, do not hide it: the central value moves with the window,
    which is exactly why Sec 4.1 says "roughly twice" and never a decimal.
    """
    res = {}
    for w in (101, 201, 301, 401, 501, 701):
        cs, _, c_lo = post_warmup(cs0, cl0, w)
        hs, _, h_lo = post_warmup(hs0, hl0, w)
        lo = max(c_lo[cs <= DECAY_START].min(), h_lo[hs <= DECAY_START].min())
        res[w] = {round(r[0], 3): r[3] for r in
                  efficiency(np.arange(1.60, lo - 1e-9, -0.01),
                             hs, h_lo, cs, c_lo, True)}
    common = sorted(set.intersection(*[set(v) for v in res.values()]))

    print(f"\nSMA WINDOW SENSITIVITY  (levels common to every window: "
          f"{len(common)}, {min(common):.2f}..{max(common):.2f})")
    print(f"  {'rows':>5} {'steps':>6} {'n':>4} {'median':>9} {'median @common':>15}")
    for w, v in res.items():
        mark = "  <- FIG_SMA_ROWS" if w == FIG_SMA_ROWS else ""
        print(f"  {w:>5} {5*w:>6} {len(v):>4} {np.median(list(v.values())):>8.3f}x"
              f" {np.median([v[k] for k in common]):>14.3f}x{mark}")
    print("  => climbs to ~301 rows then plateaus: the estimate settling, not")
    print("     a knob being tuned. 'Roughly twice' holds at every width.")


def render_figure(rows=FIG_SMA_ROWS, stem="convergence_vs_control"):
    """fig:convergence-vs-control (§4.1). Deliberately shares efficiency() with
    main() so the plotted ratio and the quoted median cannot drift apart. Both
    now read post_warmup() at FIG_SMA_ROWS, so there is one smoothing decision
    in this file, not two.

    (a) SMA'd loss for both runs on log-log axes, warmup and decay strips
        shaded, and one horizontal marker drawn at a mid-stable loss level
        showing the token gap the ratio measures.
    (b) the ratio itself across loss levels, median line + IQR band.
    NO fitted lines anywhere (see scripts/slope_probe.py for why slopes are
    not reportable here, and the §3.3 brief's standing ban).

    ⚠ PANEL (b) PLOTS DOTS, NOT A LINE, and that is load-bearing. Each point
    answers an independent question -- at what token count did each run first
    reach loss L? -- asked at levels WE pick on a 0.01 grid. Neighboring
    points re-measure nearly the same quantity, so the wiggle between them is
    envelope-crossing noise. Joining them asserts a continuity that is not
    there, and the eye reads the zigzag as an unstable MEASUREMENT. The proof
    it is an artifact: sweeping the grid 0.02 -> 0.002 leaves the median at
    2.11-2.16 while the joined line's total vertical travel runs 4.1 -> 8.6,
    so how unstable the panel looked was set by a sampling knob carrying no
    information about the models. Do not restore the line.
    """
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    import matplotlib.ticker as mtick

    plot_style.apply(F["tick"], grid=True)
    TEAL, SLATE = "#0F766E", "#B42318"   # ours / control; red matches Figs 6-17
    OUT = HERE.parent / "figures" / "raw"
    OUT.mkdir(parents=True, exist_ok=True)

    cs0, cl0, _ = full_run("log_17b_q3_25k.jsonl", "log_17b_q3_50k.jsonl")
    hs0, hl0, _ = full_run("log_2b_25k.jsonl", "log_2b_50k.jsonl")
    cs, cls_, c_lo = post_warmup(cs0, cl0, rows)
    hs, hls_, h_lo = post_warmup(hs0, hl0, rows)
    ctok, htok = cs * CONTENT_TOK_PER_STEP / 1e9, hs * CONTENT_TOK_PER_STEP / 1e9
    TOK = CONTENT_TOK_PER_STEP / 1e9

    lo = max(c_lo[cs <= DECAY_START].min(), h_lo[hs <= DECAY_START].min())
    erows = efficiency(np.arange(1.60, lo - 1e-9, -0.01), hs, h_lo, cs, c_lo, True)
    levels = np.array([r[0] for r in erows])
    ratios = np.array([r[3] for r in erows])
    med = np.median(ratios)

    # C1 GEOMETRY (Anton's pick, 2026-08-17, from the drafts gallery). Was
    # figsize (9.6, 3.5) with width_ratios [1.55, 1]: the ratio panel took 39%
    # of the width to deliver one number plus "no trend". At [3, 1] it delivers
    # the same two facts, and the figure is 13% shorter on the page.
    fig, (axA, axB) = plt.subplots(
        1, 2, figsize=(9.6, 2.7), gridspec_kw={"width_ratios": [3, 1], "wspace": 0.3})

    # Panel (a) starts at warmup end, and post_warmup() has already trimmed
    # there, so mA/mC are no longer needed to hide anything. Two reasons for
    # the trim: the SMA is edge-distorted over the first rows (it reports
    # 4.29/2.34 where the raw step-1 values are 8.61/5.44), and plotting the
    # 1.2-8.6 range compresses the stable phase — where the whole comparison
    # lives — into the bottom fifth of the axes. The conversion shock is a
    # prose movement, not this figure's.
    # x0 is warmup end PLUS half a window -- see FIG_LEAD_IN. Every drawn
    # point then averages a full window taken entirely from the stable phase,
    # which kills both the contaminated edge and the flat shoulder.
    x0 = (WARMUP_END + 5 * (rows - 1) // 2) * TOK
    axA.axvspan(DECAY_START * TOK, ctok[-1], color="0.955", zorder=0)
    # No faint raw trace here (unlike the §3.3 figure): per-step noise is
    # +/-0.3 nats against a 0.8-nat y-range, so it renders as a wall of
    # vertical hash that hides the very separation the panel exists to show.
    for tk, smooth, color, lab in (
            (ctok, cls_, SLATE, PAIR_LABELS["control"]),
            (htok, hls_, TEAL, PAIR_LABELS["hybrid"])):
        axA.plot(tk, smooth, color=color, lw=1.7, zorder=3, label=lab)

    # ⚠ NO SPAN ANNOTATION HERE, and removing it was a simplification with a
    # reason. Anton, 2026-08-17: "maybe we can remove this arrow and in-figure
    # text, and simply just have the caption just be like 'Hybrid attention
    # reaches the same loss in half the tokens' ... Less text is usually
    # better."
    #
    # The arrow marked the token gap at ONE loss level -- which is exactly
    # what panel (b) already shows at EVERY level. It was redundant ink, and
    # worse, the number it carried was the least robust in the figure: a
    # single-level readout that moves 2.2 -> 2.3 with the smoothing window
    # while the median barely shifts. Deleting it removes both problems and
    # the claim moves to the caption's lead sentence, where the paper states
    # its findings anyway.
    #
    # Do not restore it without also deciding what it adds over panel (b).

    axA.set_xscale("log"); axA.set_yscale("log")
    # Y-RANGE FOLLOWS THE WINDOW. Drawn extents at 401 rows are 1.145-1.582;
    # the old 1.09-1.95 ceiling was sized for the 101-row curves, which
    # started at 1.645, and now leaves a fifth of the panel empty above the
    # data. The legend moved BELOW the figure (2026-08-27), matching Fig 1 and
    # the decoding figures, so the ceiling no longer has to clear it -- 1.62
    # sits just above the 1.582 maximum and lets the decline fill the panel.
    axA.set_ylim(1.09, 1.62)
    axA.set_yticks([1.1, 1.2, 1.4, 1.6])
    axA.yaxis.set_major_formatter(mtick.ScalarFormatter())
    axA.yaxis.set_minor_formatter(mtick.NullFormatter())
    axA.set_xticks([2, 5, 10, 20, 50, 100])
    axA.xaxis.set_major_formatter(mtick.FormatStrFormatter("%g"))
    axA.xaxis.set_minor_formatter(mtick.NullFormatter())
    axA.set_xlim(x0, 102.0)
    axA.set_xlabel("content tokens (B)")
    # ⚠ ROTATED LABEL: its length runs against PANEL HEIGHT, not width,
    # and this panel is only 2.7in tall. Anything longer than this needs
    # re-measuring against the rendered PDF, not eyeballing in the source.
    axA.set_ylabel("training loss (log)")
    axA.text(np.sqrt(DECAY_START * TOK * ctok[-1]), 1.607, "decay", ha="center",
             va="top", fontsize=F["annot"], color="0.5")
    # ⚠ LEGEND BELOW THE FIGURE, not in the panel. In-panel it sat over the
    # first decade of the curves AND forced the y ceiling up to 1.78, leaving
    # a fifth of the panel empty. Below, the range can close on the data.
    handles, labels = axA.get_legend_handles_labels()
    # ⚠ REVERSE THE LEGEND ONLY, never the plot order: the hybrid is drawn
    # second so it sits ON TOP where the curves touch. Ours reads first.
    handles, labels = handles[::-1], labels[::-1]
    leg = fig.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.5, 0.105),
                     ncol=len(labels), frameon=False, fontsize=F["legend"],
                     handlelength=1.4, columnspacing=2.0, handletextpad=0.5)
    for txt, color in zip(leg.get_texts(), (TEAL, SLATE)):   # matches the reversal
        txt.set_color(color)

    axB.axhspan(np.percentile(ratios, 25), np.percentile(ratios, 75),
                color=TEAL, alpha=0.10, zorder=0)
    axB.axhline(med, color=TEAL, lw=1.0, ls="--", zorder=2)
    # DOTS, NOT A LINE -- see the docstring. ls="none" is the whole change.
    axB.plot(levels, ratios, "o", ms=3.6, mfc=TEAL, mec=TEAL, ls="none", zorder=3)
    axB.axhline(1.0, color="0.6", lw=0.8, zorder=1)
    axB.invert_xaxis()  # training progresses left -> right
    axB.set_ylim(0.9, 2.9)
    # Sparse ticks: the panel carries one number and a "no trend", and eleven
    # y-ticks plus a fine x-grid was pricing it like a main exhibit.
    axB.set_yticks([1.0, 1.5, 2.0, 2.5])
    axB.set_xticks([round(levels.max(), 1), round(levels.min(), 1)])
    axB.set_xlabel("loss reached")
    axB.set_ylabel("control / hybrid tokens")
    # The median reads as a TITLE, not an in-panel annotation. Inside the axes
    # it needed a white bbox to stay legible, and that bbox masked the dots it
    # sat among -- the panel is a quarter of the width now, so there is no
    # empty corner to hide in. Above the axes it costs nothing and hides
    # nothing.
    # ⚠ IN-FIGURE, NOT A TITLE (Anton, 2026-08-18: "makes the whole figure
    # taller than it has to be"). A title reserves a band of height above the
    # axes across the whole figure; this panel is a quarter of the width, so
    # that band cost the other three quarters as well.
    #
    # ⚠ AND NOT WHERE IT USED TO BE. An older in-figure version sat among the
    # dots and needed a white bbox to stay legible, which masked them. The
    # ratios cluster near 2, well above the parity line at 1, so the lower
    # left is genuinely empty -- no bbox, nothing hidden.
    axB.text(0.04, 0.06, f"median {med:.2f}$\\times$", transform=axB.transAxes,
             ha="left", va="bottom", fontsize=F["annot"], color=TEAL, fontweight="bold")
    # ⚠ NO "parity" ANNOTATION (Anton, 2026-08-18: the median and parity
    # labels overlapped). Both landed lower-left -- parity is anchored at
    # y = 1.0, which on this panel is near the axis floor, exactly where the
    # median text sits. Parity is also the less useful of the two: the line
    # itself is drawn, and every point being far above it is the reading.

    fig.subplots_adjust(bottom=0.25)
    fig.savefig(OUT / f"{stem}.pdf", bbox_inches="tight")
    print(f"\nwrote {OUT/(stem + '.pdf')}  ({rows}-row SMA, "
          f"panel b: {len(levels)} levels, median {med:.2f}x)")


if __name__ == "__main__":
    main()
    render_figure()


==> scripts/decode_examples.py <==
#!/usr/bin/env python3
r"""C.8's worked examples: decode order for all nine evaluated DLMs.

    python scripts/decode_examples.py
      -> figures/raw/decode_he27.pdf
      -> figures/raw/decode_he60.pdf

Boss ask, 2026-08-21: show the decode of all nine diffusion models -- the four
hybrids, the control, and the four comparators -- Figure 12 style, one example
per page.

⚠ ONE PROBLEM PER PAGE IS FORCED, NOT PREFERRED. Measured against the paper's
real geometry (\linewidth 469.76pt, \textheight 650.43pt) using the shipped
figure's own sizing formula:

    2 problems x 4 models   aspect 0.96   renders 452pt   fits (today's figure)
    1 problem  x 9 models   aspect 1.07   renders 502pt   fits
    2 problems x 9 models   aspect 2.04   renders 956pt   1.5 pages

So nine rows costs the second problem, at unchanged panel proportions.

⚠ WHY THESE TWO PROBLEMS, AND WHAT IT COSTS. The shipped figure draws from
the 11 problems that pass in all 24 model x scheme cells. At nine models that
pool collapses to TWO -- HumanEval/23 and /53, at 23 and 17 solution
characters, against 158 and 147 for the current exhibits. The strict rule now
selects exactly the one-liners it was written to exclude, which leave the
canvas to padding and show nothing.

Anton's relaxation (2026-08-21): require the pass only in the REFERENCE column,
full-canvas at 256 steps, for all nine models. That takes the pool from 2 to 6
and admits a real program:

    task    chars   cells    who fails one of the other five schemes
    /23        23   54/54    none
    /27        89   52/54    dQwen3-1.7B, 2 schemes      <- longest in pool
    /30        35   52/54    Dream-7B, 2
    /45        23   52/54    CoDA, 2
    /53        17   54/54    none
    /60        77   46/54    CoDA 4, 0.8B 1, 4B 1, 9B 2  <- messiest

/27 and /60 are the two longest. ONLY /27 SHIPS (Anton, 2026-08-21): one
page illustrates, tab:decode-order-full measures, and a second page never
became evidence -- the two agree on which side of its own 164-problem
average a model sits for only 5 of 9 models. /60 is still built and its
float is retained, commented out in contents/appendix.tex. The page's
claim narrows with the rule: from "every panel is a passing generation" to
"every panel in the reference column is". Any caption must say which, and name
the misses -- disclosing beats a rule that quietly filters to trivia.

⚠ CoDA OWES A DISCLOSURE wherever its row is featured: it is run here at canvas
256 against a native 768, and its low pass count (16-24 of 164) is signal, not
noise. See the dataset record, dQwen _claude/20260821-021410.

⚠ COLOR IS A DRAFT DECISION, NOT SETTLED. Six hues for nine rows: one per
comparator, one for the control, and ONE shared by the four family members
because they are one family. Note the tension -- teal means HYBRID in the
paper's tag grammar, so the control cannot wear it; it takes ink here. Nine
distinct hues would break the palette, and the rows are labeled anyway.
"""
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
import decode_trajectories as dt                                    # noqa: E402

SLATE = "#64748B"
dt.MODELS = [("llada-8b-base", "LLaDA-8B", dt.RED),
             ("dream-7b-base", "Dream-7B", dt.PURPLE),
             ("dream-coder-7b-base", "Dream-Coder-7B", dt.AMBER),
             ("coda-1.7b-base", "CoDA", SLATE),
             # ⚠ NO "(control)" SUFFIX (2026-08-21), matching the tables. It
             # also removes a hazard: at 21 chars the rotated label printed
             # through the row below, since a rotated label's length runs
             # against PANEL HEIGHT. The caption names the control instead.
             ("dqwen3-1.7b-base-v3", "dQwen3-1.7B", dt.INK),
             ("dqwen3.5-0.8b-base-v3", "dQwen3.5-0.8B", dt.TEAL),
             ("dqwen3.5-2b-base-v3", "dQwen3.5-2B", dt.TEAL),
             ("dqwen3.5-4b-base-v3", "dQwen3.5-4B", dt.TEAL),
             ("dqwen3.5-9b-base-v3", "dQwen3.5-9B", dt.TEAL)]

if __name__ == "__main__":
    for task, name in (("HumanEval/27", "he27"), ("HumanEval/60", "he60")):
        dt.PROBS = [task]
        dt.main(probs=[task], outname=f"decode_{name}.pdf")


==> scripts/decode_frontier.py <==
"""§4.3 decode figures. Emits drafts into figures/raw/ for the drafts gallery.

TWO SEPARATE CLAIMS, TWO SEPARATE AXES -- this is the design decision:

  P1  decode_frontier_steps.pdf   DEGRADATION under fixed step budgets.
      x = steps per block (the KNOB), y = accuracy as % of that model's own
      32-step score. This is §4.3's actual claim: the hybrid loses less as
      decoding is made aggressive. Monotonic and clean.

  P2  decode_frontier_tau.pdf     COST-ACCURACY frontier under thresholding.
      x = mean forwards per problem (measured), y = absolute accuracy.
      Thresholding itself is established elsewhere (Fast-dLLM et al.); what
      is ours here is that the hybrid sits up and to the LEFT of the control
      -- more accurate at fewer forwards.

  P1b decode_frontier_steps_abs.pdf  P1 in absolute accuracy, for the reader
      who reads normalization as hiding the GSM8K gap.

WHY NOT ONE PANEL WITH BOTH FAMILIES ON A COST AXIS (the first attempt):
the fixed-step series is NON-MONOTONIC in cost -- 8 steps burns MORE forwards
than 16 (83.5 vs 66.8 on HumanEval) because degenerate low-step output never
emits a stop and fills the canvas. Plotting it against cost makes the curve
double back and read as an error. Steps is the knob; forwards is an outcome.

COLOR: house teal (epaccent) = hybrid, house red (diffdel) = control. The
house accent/muted pair FAILS a categorical check (normal-vision dE 9.3,
protan 4.5), so muted cannot serve as a second series; teal+red measures
dE 26.4 normal / 11.9 deutan. Identity is also carried by marker shape, so it
never depends on color alone.
"""
import glob
import json
import os
import re
import subprocess
from collections import defaultdict
from pathlib import Path

import matplotlib
import numpy as np

matplotlib.use("Agg")
import matplotlib.pyplot as plt

PY = "/ssd1/ayx98/miniconda3/envs/adlmc/bin/python"
DQ = "/home/ayx98/foo/dQwen"
ROOT = f"{DQ}/_runs/grid_v1_vista"
OUT = Path(__file__).parent.parent / "figures" / "raw"

TEAL, RED, INK = "#0F766E", "#B42318", "#1f2328"

plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["TeX Gyre Pagella", "Palatino", "URW Palladio L", "DejaVu Serif"],
    "mathtext.fontset": "cm",
    "font.size": 9,
    "axes.spines.top": False,
    "axes.spines.right": False,
    "axes.grid": True,
    "grid.color": "0.90",
    "grid.linewidth": 0.5,
    "axes.linewidth": 0.6,
    "axes.labelcolor": INK, "text.color": INK,
    "xtick.color": INK, "ytick.color": INK,
})

STATIC = [2, 4, 8, 16, 32]
TAU = [0.5, 0.6, 0.7, 0.8, 0.9, 0.95]
MODELS = [
    ("dqwen3.5-2b-base-v3@step50000-swa", "hybrid 2B", TEAL, "o"),
    ("dqwen3-1.7b-base-v3@step25000-swa", "control 1.7B", RED, "s"),
]
TITLE = {"humaneval": "HumanEval", "gsm8k": "GSM8K", "mbpp": "MBPP"}


def _pref(bench):
    """The metric this benchmark is scored by, matched to the tables.

    ⚠ MATH500 IS SCORED BY math_verify EVERYWHERE (Anton, 2026-08-19: "keep
    math verify then ... just pick one and be consistent"). lm-eval's
    minerva_math emits BOTH exact_match and math_verify from one process_results,
    and these figures used to take exact_match while gen_benchmark_grid.py took
    math_verify -- so dQwen3.5-9B's MATH500 at 1024 steps printed 40.80 in the
    decode tables and 36.80 in the benchmark grid, same model, same cell.
    exact_match is the one that cannot be trusted here: it collapses to 20.40 on
    Qwen3.5-4B and 9B against math_verify's 49.60 and 48.80, an answer-extraction
    failure rather than a capability difference.
    """
    if "math" in bench:
        return ("math_verify",)
    # code benchmarks report pass_at_1/pass@1, knowledge reports
    # exact_match -- all three must stay accepted here.
    return ("exact_match", "pass_at_1", "pass@1")

def _acc():
    out, pat = {}, re.compile(
        r"^MERGED (\S+) (\S+) (\S+): n_docs=\d+ \[\d+ stripes\]\s+(.*)$")
    r = subprocess.run([PY, "summarize.py", "--merge", "--store", "grid_v1_vista"],
                       cwd=DQ, capture_output=True, text=True).stdout
    for line in r.splitlines():
        m = pat.match(line)
        if not m:
            continue
        model, bench, dec, metrics = m.groups()
        for part in metrics.split(","):
            if "=" in part:
                k, v = part.rsplit("=", 1)
                if k.strip() in _pref(bench):
                    out[(model, bench, dec)] = float(v)
    r2 = subprocess.run([PY, "summarize.py", "--store", "grid_v1_vista"],
                        cwd=DQ, capture_output=True, text=True).stdout
    for line in r2.splitlines()[1:]:
        f = line.split()
        if len(f) >= 7 and f[5] in _pref(f[2]):
            try:
                out.setdefault((f[1], f[2], f[3]), float(f[6]))
            except ValueError:
                pass
    return out


def _fwd():
    d = defaultdict(list)
    for p in glob.glob(os.path.join(ROOT, "*", "*.jsonl")):
        m = re.match(r"(.+?)__(.+?)__(.+?)__s\d+of\d+\.jsonl", os.path.basename(p))
        if not m or m.group(2) not in ("gsm8k", "humaneval", "mbpp"):
            continue
        for line in open(p):
            r = json.loads(line)
            if r.get("kind") == "sample" and isinstance(r.get("n_forward"), (int, float)):
                d[m.groups()].append(r["n_forward"])
    return {k: float(np.mean(v)) for k, v in d.items() if v}


ACC, FWD = _acc(), _fwd()


def steps_fig(benches, normalize, path, models=None):
    fig, axes = plt.subplots(1, len(benches),
                             figsize=(2.35 * len(benches) + 0.8, 2.35),
                             sharey=normalize)
    axes = np.atleast_1d(axes)
    models = models or MODELS
    for ax, bench in zip(axes, benches):
        for key, lab, col, mk in models:
            base = ACC.get((key, bench, "block32-static-s32")) or 1.0
            xs, ys = [], []
            for s in STATIC:
                a = ACC.get((key, bench, f"block32-static-s{s}"))
                if a is not None:
                    xs.append(s)
                    ys.append(100.0 * a / base if normalize else a)
            ax.plot(xs, ys, "-", color=col, lw=1.6, marker=mk, ms=3.6,
                    mfc=col, mec=col, label=lab, zorder=3)
        ax.set_xscale("log", base=2)
        ax.set_xticks(STATIC)
        ax.set_xticklabels([str(s) for s in STATIC])
        ax.set_xlabel("steps per block")
        ax.set_title(TITLE[bench], fontsize=9.5, pad=4)
        if normalize:
            ax.set_ylim(0, 108)
    axes[0].set_ylabel("accuracy, % of own 32-step" if normalize
                       else "pass@1 / accuracy (%)")
    if not normalize:
        axes[0].set_ylim(bottom=0)
    h, l = axes[0].get_legend_handles_labels()
    fig.legend(h, l, loc="lower center", ncol=len(models), frameon=False, fontsize=8,
               bbox_to_anchor=(0.5, -0.09), handlelength=2.2)
    fig.tight_layout()
    fig.savefig(path, bbox_inches="tight")
    plt.close(fig)
    print("wrote", path)


def tau_fig(benches, path):
    fig, axes = plt.subplots(1, len(benches),
                             figsize=(2.35 * len(benches) + 0.8, 2.35))
    axes = np.atleast_1d(axes)
    for ax, bench in zip(axes, benches):
        for key, lab, col, mk in MODELS:
            xs, ys = [], []
            for t in TAU:
                a = ACC.get((key, bench, f"block32-tau{t}"))
                f = FWD.get((key, bench, f"block32-tau{t}"))
                if a is not None and f is not None:
                    xs.append(f)
                    ys.append(a)
            ax.plot(xs, ys, "-", color=col, lw=1.6, marker=mk, ms=3.6,
                    mfc=col, mec=col, label=lab, zorder=3)
            # the 32-step reference this frontier is being beaten against
            a32 = ACC.get((key, bench, "block32-static-s32"))
            f32 = FWD.get((key, bench, "block32-static-s32"))
            if a32 is not None and f32 is not None:
                ax.plot([f32], [a32], marker="*", ms=8, mfc="white",
                        mec=col, mew=1.1, linestyle="none", zorder=4,
                        label=f"{lab}, 32 steps")
        ax.set_xlabel("forward passes per problem")
        ax.set_title(TITLE[bench], fontsize=9.5, pad=4)
        ax.set_ylim(bottom=0)
    axes[0].set_ylabel("pass@1 / accuracy (%)")
    h, l = axes[0].get_legend_handles_labels()
    fig.legend(h, l, loc="lower center", ncol=2, frameon=False, fontsize=7.6,
               bbox_to_anchor=(0.5, -0.15), handlelength=2.2, columnspacing=1.4)
    fig.tight_layout()
    fig.savefig(path, bbox_inches="tight")
    plt.close(fig)
    print("wrote", path)


OUT.mkdir(parents=True, exist_ok=True)

ALL = [
    ("dqwen3.5-0.8b-base-v3@step50000-swa", "0.8B", "#7FB3AD", "o"),
    ("dqwen3.5-2b-base-v3@step50000-swa", "2B", "#2E9188", "o"),
    ("dqwen3.5-4b-base-v3@step50000-swa", "4B", "#0F766E", "o"),
    ("dqwen3.5-9b-base-v3@step50000-swa", "9B", "#0B4A45", "o"),
    ("dqwen3-1.7b-base-v3@step25000-swa", "control 1.7B", RED, "s"),
]


def combined_fig(benches, models, path, legend_cols=2, show_static=True):
    """One panel per benchmark: threshold frontier as a CURVE, fixed-step
    budgets as UNJOINED points, 32-step reference as a hollow star.

    Unjoined is the point: the fixed-step series is non-monotonic in cost, so
    a line doubles back. As scatter it reads correctly -- every fixed-step
    setting sits below and/or right of the threshold curve, i.e. dominated."""
    fig, axes = plt.subplots(1, len(benches),
                             figsize=(2.4 * len(benches) + 0.8, 2.45))
    axes = np.atleast_1d(axes)
    for ax, bench in zip(axes, benches):
        for key, lab, col, mk in models:
            xs, ys = [], []
            for tv in TAU:
                a = ACC.get((key, bench, f"block32-tau{tv}"))
                f = FWD.get((key, bench, f"block32-tau{tv}"))
                if a is not None and f is not None:
                    xs.append(f); ys.append(a)
            ax.plot(xs, ys, "-", color=col, lw=1.7, marker=mk, ms=3.4,
                    mfc=col, mec=col, zorder=4, label=lab)
            if show_static:
                sx, sy = [], []
                for s in STATIC:
                    a = ACC.get((key, bench, f"block32-static-s{s}"))
                    f = FWD.get((key, bench, f"block32-static-s{s}"))
                    if a is not None and f is not None:
                        sx.append(f); sy.append(a)
                ax.plot(sx, sy, linestyle="none", marker=mk, ms=3.2, mfc="white",
                        mec=col, mew=0.85, alpha=0.75, zorder=3,
                        label="_nolegend_")
            a32 = ACC.get((key, bench, "block32-static-s32"))
            f32 = FWD.get((key, bench, "block32-static-s32"))
            if a32 is not None and f32 is not None:
                ax.plot([f32], [a32], marker="*", ms=8.5, mfc="white", mec=col,
                        mew=1.1, linestyle="none", zorder=5, label="_nolegend_")
        ax.set_xlabel("forward passes per problem")
        ax.set_title(TITLE[bench], fontsize=9.5, pad=4)
        ax.set_ylim(bottom=0)
    axes[0].set_ylabel("pass@1 / accuracy (%)")
    h, l = axes[0].get_legend_handles_labels()
    # the marker convention is a THIRD encoding (decode scheme) on top of the
    # two color-coded series, so it gets its own neutral legend entries --
    # otherwise a reader cannot tell what the hollow points and stars are.
    from matplotlib.lines import Line2D
    gray = "#6b7280"
    h = h + [Line2D([], [], color=gray, lw=1.7, marker="o", ms=3.4,
                    mfc=gray, mec=gray),
             Line2D([], [], linestyle="none", marker="o", ms=3.2, mfc="white",
                    mec=gray, mew=0.85),
             Line2D([], [], linestyle="none", marker="*", ms=8.5, mfc="white",
                    mec=gray, mew=1.1)]
    l = l + ["threshold sweep", "fixed step budgets", "32 steps"]
    if not show_static:
        h = h[:-2] + [h[-1]]
        l = l[:-2] + [l[-1]]
    fig.legend(h, l, loc="lower center", ncol=legend_cols, frameon=False,
               fontsize=7.8, bbox_to_anchor=(0.5, -0.13), handlelength=2.2,
               columnspacing=1.5)
    fig.tight_layout()
    fig.savefig(path, bbox_inches="tight")
    plt.close(fig)
    print("wrote", path)


ORDER = ["humaneval", "mbpp", "gsm8k"]          # code, code, math

# --- main-text candidates
combined_fig(ORDER, MODELS, OUT / "decode_main_combined.pdf", legend_cols=5)
combined_fig(ORDER, MODELS, OUT / "decode_main_tauonly.pdf", show_static=False)
steps_fig(ORDER, True, OUT / "decode_frontier_steps.pdf")
steps_fig(ORDER, False, OUT / "decode_frontier_steps_abs.pdf")

# --- appendix: every size
# appendix frontier: threshold only. With five models the fixed-step
# scatter is 25 extra marks, and the appendix has a dedicated
# fixed-step figure below, so the split is cleaner.
combined_fig(ORDER, ALL, OUT / "decode_appendix_frontier.pdf",
             legend_cols=6, show_static=False)
steps_fig(ORDER, True, OUT / "decode_appendix_steps.pdf", models=ALL)


==> scripts/decode_order.py <==
#!/usr/bin/env python3
"""Decode-order statistics for §4.5 and app:decodebehav.

Answers "how autoregressive is the decoding?" with two order fractions plus
the forward-pass count, over 164 HumanEval problems x 4 models x 6 schemes.

For a canvas of L positions decoded over T forward passes, d_k is the pass on
which position k was decoded. For i < j exactly one of d_i < d_j (in order),
d_i == d_j (same pass), d_i > d_j (out of order) holds.

    nb = |{k : d_k <  d_{k+1}}| / |{k : d_k != d_{k+1}}|      adjacent pairs
    ov = |{i<j : d_i <  d_j}|   / |{i<j : d_i != d_j}|        all pairs

An AR decoder has d_k = k: nb = ov = 1 and T = L. A random order gives 1/2.

⚠ PAIRS DECODED IN THE SAME PASS ARE EXCLUDED FROM BOTH COUNTS. They carry no
ordering information, and counting them lets parallelism masquerade as
disorder -- with them included, LLaDA (the most parallel model) scores as the
least ordered, which is an artifact and not a finding.

⚠ EARLY STOPPING MUST BE OFF. Block schemes stop once a stop string appears,
leaving a suffix undecoded; those records are unusable here because every
generation must fill the same canvas for the pair counts to be comparable.
Block schemes therefore read the *_nostop files and standard schemes read the
plain ones (standard trajectories are provably identical either way -- a full
canvas has no completion signal, so it always spends its budget).

⚠ NEVER SENTINEL-FILL AN UNDECODED POSITION. commit_step uses -1 for "never
decoded"; treating that as a step makes the position look decoded FIRST and
inverts both statistics. This script asserts no -1 survives instead.
"""
import argparse
import json
import pathlib
from collections import defaultdict

from pathlib import Path

import numpy as np

from figfonts import fonts
import plot_style

F = fonts("decode_order")

RUN = pathlib.Path(
    "/home/ayx98/foo/dQwen/_runs/20260818-140400-c8-trajectories-he164-g256")
STANDARD = ["standard-static-s256", "standard-static-s128", "standard-tau0.9"]
BLOCK = ["block16-static-s16", "block16-static-s8", "block16-tau0.9"]
SCHEMES = STANDARD + BLOCK
# ⚠ TWO ROSTERS, DELIBERATELY (2026-08-21). MODELS is everything load() reads
# and everything the APPENDIX reports: all nine DLMs the paper evaluates.
# FIGMODELS, further down, stays at four -- it drives sec 4.5's figure and its
# table, which are unchanged. The appendix extends the body on the model axis;
# the body is not asked to carry nine rows.
MODELS = ["dqwen3.5-9b-base-v3", "dqwen3.5-4b-base-v3", "dqwen3.5-2b-base-v3",
          "dqwen3.5-0.8b-base-v3", "dqwen3-1.7b-base-v3", "coda-1.7b-base",
          "dream-coder-7b-base", "dream-7b-base", "llada-8b-base"]
LABEL = {"dqwen3.5-9b-base-v3": r"\dqfam{}-9B",
         "dqwen3.5-4b-base-v3": r"\dqfam{}-4B",
         "dqwen3.5-2b-base-v3": r"\dqfam{}-2B",
         "dqwen3.5-0.8b-base-v3": r"\dqfam{}-0.8B",
         "dqwen3-1.7b-base-v3": r"\dqctrl{}-1.7B",
         "coda-1.7b-base": "CoDA",
         "dream-coder-7b-base": "Dream-Coder-7B",
         "dream-7b-base": "Dream-7B",
         "llada-8b-base": "LLaDA-8B"}
SLABEL = {"standard-static-s256": "standard, 256 steps",
          "standard-static-s128": "standard, 128 steps",
          "standard-tau0.9": r"standard, $\tau = 0.9$",
          "block16-static-s16": "block, 16 steps per block",
          "block16-static-s8": "block, 8 steps per block",
          "block16-tau0.9": r"block, $\tau = 0.9$"}


def order_fractions(d):
    """(nb, ov) for one generation. Ties excluded from both."""
    a, b = d[:-1], d[1:]
    sep = a != b
    nb = float(np.mean(b[sep] > a[sep])) if sep.any() else np.nan
    i, j = np.triu_indices(d.size, k=1)
    A, B = d[i], d[j]
    sep2 = A != B
    ov = float(np.mean(B[sep2] > A[sep2])) if sep2.any() else np.nan
    return nb, ov


def load():
    """(scheme, model) -> list of per-generation records."""
    rec = defaultdict(list)
    for f in sorted(RUN.glob("trajectories_*.jsonl")):
        nostop = "_nostop" in f.name
        for line in f.open():
            r = json.loads(line)
            s = r["scheme"]
            if (s in BLOCK) != nostop:      # block from _nostop, standard from plain
                continue
            d = np.asarray(r["commit_step"])
            assert (d >= 0).all(), f"undecoded position in {f.name} {r['task_id']}"
            assert d.size == r["gen_length"], f"canvas mismatch {r['task_id']}"
            nb, ov = order_fractions(d)
            rec[(s, r["model"])].append(
                dict(task=r["task_id"], nb=nb, ov=ov,
                     fwd=r["forwards"], passed=r["passed"], d=d))
    return rec


def exemplar(rec, tokenizer_lengths=None):
    """The problem the main-text figure shows.

    ⚠ FIXED RULE, STATED IN THE CAPTION. Of the problems every model solves
    under all three standard schemes, take the one whose gold solution is
    nearest the median gold length. Picking by eye is how a figure ends up
    showing the most flattering trajectory in the set.
    """
    solved = None
    for s in STANDARD:
        for m in MODELS:
            ok = {r["task"] for r in rec[(s, m)] if r["passed"]}
            solved = ok if solved is None else (solved & ok)
    lengths = tokenizer_lengths or {}
    if not lengths:                      # fall back to committed-canvas order
        return sorted(solved)[len(solved) // 2], solved
    med = np.median([lengths[t] for t in lengths])
    best = min(solved, key=lambda t: abs(lengths.get(t, 1e9) - med))
    return best, solved


def grid(rec):
    """The 24-cell table body: scheme-major, models in fixed order."""
    rows = []
    for s in SCHEMES:
        for m in MODELS:
            v = rec[(s, m)]
            nb = np.nanmean([r["nb"] for r in v])
            ov = np.nanmean([r["ov"] for r in v])
            f = np.array([r["fwd"] for r in v], float)
            rows.append((s, m, nb, ov, f.mean(), f.std(), len(v)))
    return rows


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--tokens", action="store_true",
                    help="also report HumanEval gold-solution token lengths")
    ap.add_argument("--table", choices=["main", "appendix"],
                    help="print only a table body, for regen_tables.py")
    ap.add_argument("--figure", metavar="TASK", nargs="?", const="HumanEval/58",
                    help="write figures/raw/decode_order.pdf for TASK")
    args = ap.parse_args()
    rec = load()

    # ⚠ TABLE MODES PRINT THE BODY AND NOTHING ELSE. regen_tables.py splices
    # stdout between \midrule and \bottomrule, so a stray diagnostic line
    # lands in the typeset table.
    if args.table:
        print(main_table(rec) if args.table == "main" else appendix_table(rec))
        return
    if args.figure:
        main_figure(rec, args.figure,
                    pathlib.Path(__file__).resolve().parent.parent
                    / "figures" / "raw" / "decode_order.pdf")
        return

    rows = grid(rec)

    print(f"{'scheme':<24}{'model':<18}{'nb':>7}{'ov':>7}{'forwards':>14}{'n':>5}")
    for s, m, nb, ov, fm, fs, n in rows:
        if m == MODELS[0]:
            print()
        print(f"{s:<24}{m.replace('-base','').replace('-v3',''):<18}"
              f"{nb:>7.3f}{ov:>7.3f}{fm:>9.0f} +-{fs:<3.0f}{n:>5d}")

    ex, solved = exemplar(rec)
    print(f"\nexemplar rule -> {len(solved)} problems solved by all models "
          f"under all three standard schemes; chosen {ex}")

    if args.tokens:
        import datasets
        from transformers import AutoTokenizer
        ds = datasets.load_dataset("openai_humaneval", split="test")
        sols = [r["canonical_solution"] for r in ds]
        TOK = {r"Qwen3.5": "UT-IFML/dQwen3.5-9B",
               r"Qwen2.5": "Dream-org/Dream-v0-Base-7B",
               r"Qwen2.5-Coder": "Dream-org/Dream-Coder-v0-Base-7B",
               r"LLaDA": "GSAI-ML/LLaDA-8B-Base"}
        print(f"\n{'tokenizer':<16}{'median':>8}{'mean':>7}{'p90':>7}{'p99':>7}"
              f"{'max':>7}{'>256':>7}")
        for name, rid in TOK.items():
            tk = AutoTokenizer.from_pretrained(rid, trust_remote_code=True)
            L = np.array([len(tk(s, add_special_tokens=False)["input_ids"])
                          for s in sols])
            print(f"{name:<16}{np.median(L):>8.0f}{L.mean():>7.0f}"
                  f"{np.percentile(L,90):>7.0f}{np.percentile(L,99):>7.0f}"
                  f"{L.max():>7d}{(L>256).sum():>7d}")



# --------------------------------------------------------------- figures
TEAL, RED, PURPLE, AMBER, INK = "#0F766E", "#B42318", "#6D28D9", "#A16207", "#1f2328"
# Ours LAST, matching every other exhibit: the final column is the contribution.
FIGMODELS = [("llada-8b-base", "LLaDA-8B", RED),
             ("dream-7b-base", "Dream-7B", PURPLE),
             ("dream-coder-7b-base", "Dream-Coder-7B", AMBER),
             ("dqwen3.5-9b-base-v3", r"dQwen3.5-9B", TEAL)]
ZOOM = (40, 72)


def main_figure(rec, task, path):
    """§4.5's figure: the three standard schemes, four models across.

    ⚠ EVERY PANEL SPANS THE FULL CANVAS ON BOTH AXES, 1 TO L (Anton,
    2026-08-19). The gray line is the autoregressive reference -- one position
    per forward pass -- and it only means that when the axes share a range and
    the line sits at 45 degrees. Per-panel autoscaling still draws a line but
    it references nothing, which is worse than drawing none. Two consequences
    worth keeping: horizontal extent now shows cost, so a model finishing in
    52 passes visibly stops a fifth of the way across; and panels are
    comparable across the grid without reading four different axes.

    ⚠ ONE-INDEXED. Positions are 1..L and passes 1..T, matching d_k in §4.5.
    The stored arrays are zero-based and are shifted here, not in the metrics
    -- the order fractions are invariant to the offset, the axes are not.

    ⚠ AN EARLIER CUT REPLACED s128 WITH A 32-POSITION ZOOM, to make the local
    disorder visible; at canvas scale a reader sees four tight diagonals and
    concludes the decoding is autoregressive. Anton restored the three
    standard schemes to match fig:decode-trajectories. The tension is real and
    is now carried by the prose instead: the tau row shows the staircases and
    vertical runs, and §4.5 says in words that the diagonal is a canvas-scale
    appearance.
    """
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    # Fourth field: the passes the schedule spends by construction, or None
    # where the threshold decides. Only the latter earns a printed count --
    # on a static row the number restates the row label.
    # ⚠ FIELD 1 IS A STORE KEY AND MUST STAY "standard-*" -- it is a literal
    # .jsonl filename fragment under _runs/. Only field 2 is rendered.
    # ⚠ THE ROW LABEL DOES NOT NAME THE REGIME, and must not. All three rows
    # ARE the same regime, so repeating it three times down a rotated margin
    # both wasted the space and COLLIDED -- at "full canvas, 256 steps" the
    # labels overran each other, since the string is rotated and competes with
    # panel HEIGHT, not width. The regime is named once, in the table directly
    # beneath these panels, whose column groups read "full-canvas 256" etc.
    rows = [("standard-static-s256", "256 steps", 256),
            ("standard-static-s128", "128 steps", 128),
            ("standard-tau0.9", r"$\tau = 0.9$", None)]
    # ⚠ SAME BAND AS fig:decode-trajectories, and the same caveat: it is each
    # model's OWN extracted solution measured in its OWN tokenizer, so the
    # height compares programs and tokenizers, not decode behavior.
    term = json.loads((Path(__file__).resolve().parent / "_data"
                       / "decode_terminators.json").read_text())
    plot_style.apply(F["tick"], grid=False)
    fig, axes = plt.subplots(len(rows), len(FIGMODELS), figsize=(6.5, 3.72),
                             sharex=True, sharey=True)
    for r, (scheme, rlab, nominal) in enumerate(rows):
        for c, (mk, ml, col) in enumerate(FIGMODELS):
            ax = axes[r][c]
            rr = next(x for x in rec[(scheme, mk)] if x["task"] == task)
            d = rr["d"] + 1                       # passes are 1..T
            pos = np.arange(1, d.size + 1)        # positions are 1..L
            L = d.size
            ax.plot([1, L], [1, L], lw=0.6, color="0.85", zorder=0)
            ax.scatter(d, pos, s=1.5, color=col, linewidths=0, zorder=2)
            ax.tick_params(labelsize=F["tick"], length=2, pad=1.5)
            if r == 0:
                ax.set_title(ml, fontsize=F["title"], pad=3)
            if c == len(FIGMODELS) - 1:
                ax.text(1.07, 0.5, rlab, transform=ax.transAxes, rotation=270,
                        va="center", ha="left", fontsize=F["annot"])
            tk = term.get(f"{mk}|{scheme}|{task}|0") or {}
            if tk.get("graded"):
                g = min(int(tk["graded"]), L)
                ax.axhspan(1, g, facecolor=col, alpha=0.11, edgecolor="none",
                           zorder=0)
                ax.axhline(g, color=col, lw=0.6, alpha=0.5, zorder=1)
            if nominal is None:
                # ⚠ CENTER right (Anton, 2026-08-19, revising upper right).
                # A threshold finishes early, so at mid height its trajectory
                # is still far to the left -- that makes the middle of the
                # right edge the emptiest part of the panel. The lower right
                # is where the solution band sits, and the upper right is
                # where a slow threshold tops out.
                # ⚠ "steps", NOT "NFEs" (Anton): the static rows are already
                # labeled "256 steps" and "128 steps", so this completes that
                # parallel in the row where the count is not known in advance.
                # NFE would introduce a term the paper does not otherwise need,
                # and one borrowed from diffusion for a quantity we also count
                # on the autoregressive side.
                # White backing: a slow threshold tops out near the right
                # edge and runs straight through this corner -- Dream-7B's
                # 188-step trajectory crosses its own label without it.
                ax.text(0.96, 0.5, f"{rr['fwd']} steps", transform=ax.transAxes,
                        ha="right", va="center", fontsize=F["annot"], color="0.35",
                        zorder=5, bbox=dict(facecolor="white", edgecolor="none",
                                            alpha=0.8, pad=1.0))
    # ⚠ SET ONCE, AFTER THE LOOP. Under sharex/sharey these are properties of
    # the whole grid, so setting them per panel collapses to whichever panel
    # was set last -- the trap that has bitten every grid figure in this repo.
    axes[0][0].set_xlim(1, 256)
    axes[0][0].set_ylim(1, 256)
    axes[0][0].set_xticks([1, 128, 256])
    axes[0][0].set_yticks([1, 128, 256])
    fig.supylabel("position in the generation", fontsize=F["label"], x=0.012)
    fig.tight_layout(rect=[0.015, 0.025, 0.985, 1.0])
    # supxlabel's y=0.015 was a guess at where the tick labels end and left an
    # 18pt band under this grid; measuring the axes puts it at a normal 5pt.
    plot_style.shared_xlabel(fig, axes[-1],
                             "decoding step on which the position was decoded",
                             F["label"])
    fig.savefig(path, bbox_inches="tight")
    print("wrote", path)


# --------------------------------------------------------------- tables
def main_table(rec):
    r"""§4.5's table: all three standard schemes, matching the figure's rows.

    ⚠ THE TABLE HOLDS EXACTLY WHAT THE CURVE PLOTS. An earlier cut reported
    only tau=0.9 while the figure showed three schemes, which reads as an
    unexplained subset.

    ⚠ FORWARD PASSES ONLY FOR THE THRESHOLD. The static schemes spend their
    label by construction -- 256 and 128, for every model -- so a column of
    constants would be three columns of noise.

    ⚠ MODEL ORDER: OURS LAST, matching the figure's columns and every other
    exhibit in the paper.

    Reading across a row is the point: the order fractions barely move while
    the budget halves and cost varies two-fold, so how a model orders its
    decoding is a property of the model rather than of the budget.
    """
    out = []
    for mk, _lab, _c in FIGMODELS:
        cells = []
        for scheme in STANDARD:
            v = rec[(scheme, mk)]
            cells.append(f"{np.nanmean([r['nb'] for r in v]):.3f}")
            cells.append(f"{np.nanmean([r['ov'] for r in v]):.3f}")
        f = np.array([r["fwd"] for r in rec[("standard-tau0.9", mk)]], float)
        cells.append(f"${f.mean():.0f} \\pm {f.std():.0f}$")
        out.append(f"{LABEL[mk]} & " + " & ".join(cells) + r" \\")
    out.append("\\midrule")
    out.append("AR decoder & " + " & ".join(["1.000"] * 6)
               + r" & $256$ \\")
    return "\n".join(out)


def appendix_table(rec):
    r"""C.8's record: the same wide shape as §4.5's table, all six schemes.

    ⚠ REPLACES A 24-ROW SCHEME-MAJOR TABLE. That shape wrote each model six
    times and made a reader scan vertically to compare schemes; this one puts
    the model once and the comparison across the row, which is how the
    question is actually asked.

    ⚠ FORWARD PASSES ONLY UNDER THE THRESHOLDS, in both families. Every static
    schedule spends its label by construction, so four constant columns would
    carry no information.
    """
    out = []
    for mk in MODELS[::-1]:                 # ⚠ ALL NINE, not FIGMODELS's four
        cells = []
        for scheme in SCHEMES:
            v = rec[(scheme, mk)]
            cells.append(f"{np.nanmean([r['nb'] for r in v]):.3f}")
            cells.append(f"{np.nanmean([r['ov'] for r in v]):.3f}")
            if scheme.endswith("tau0.9"):
                f = np.array([r["fwd"] for r in v], float)
                cells.append(f"${f.mean():.0f} \\pm {f.std():.0f}$")
        out.append(f"{LABEL[mk]} & " + " & ".join(cells) + r" \\")
    out.append("\\midrule")
    ar = []
    for scheme in SCHEMES:
        ar += ["1.000", "1.000"]
        if scheme.endswith("tau0.9"):
            ar.append("$256$")
    out.append("AR decoder & " + " & ".join(ar) + r" \\")
    return "\n".join(out)


if __name__ == "__main__":
    main()


==> scripts/decode_retention.py <==
#!/usr/bin/env python3
r"""Two decode analyzes that decided §4's structure. Read-only; prints tables.

    python scripts/decode_retention.py            # both
    python scripts/decode_retention.py --pair     # matched-pair retention only
    python scripts/decode_retention.py --budget   # 50B-vs-100B only

WHY RETENTION AND NOT ABSOLUTE ACCURACY. Accuracy at a small step budget moves
for two reasons at once: the model is better, and the model parallelizes
better. Normalising each model by ITS OWN 32-step score divides out the level
and leaves only "how much does this model lose when its budget is taken
away". That distinction is not cosmetic -- it is the difference between two
claims that point OPPOSITE WAYS on GSM8K (see below).

--------------------------------------------------------------------------
FINDING 1 (--pair): the abstract's decode claim holds on ALL THREE benchmarks
--------------------------------------------------------------------------
Matched pair, both at ~50B: dQwen3.5-2B (hybrid) vs dQwen3-1.7B (control).
The hybrid retains more in 9/12 step-benchmark cells, and 3/4 on every
benchmark separately: HumanEval +5.1pp mean, MBPP +1.4pp, GSM8K +5.9pp.

The GSM8K row is the important one. In ABSOLUTE terms the control crushes the
hybrid there (41.55 vs 20.92 at 32 steps) -- so a cost-axis plot of absolute
accuracy shows the control winning mathematics, and reads as a counterexample
to the abstract. On retention the hybrid degrades LESS on GSM8K too. Both are
true; they are different claims. The abstract says "holds accuracy better as
decoding steps are reduced", which is the retention claim, and it is 3/3.

The one consistent exception is s=16, where the control edges ahead on
HumanEval (-2.7pp) and MBPP (-1.2pp). The hybrid's advantage concentrates at
AGGRESSIVE budgets (s=2,4,8), which is where it matters.

--------------------------------------------------------------------------
FINDING 2 (--budget): more adaptation tokens do NOT buy parallelism -- NULL
--------------------------------------------------------------------------
Efficient-DLM report that task accuracy saturates early while parallel
generation keeps improving with longer training. Every hybrid size has a full
sweep at both 25k (~50B) and 50k (~100B), so this is directly testable.

It does not reproduce at our budget. Retention change 50B -> 100B: 31/48
cells improve, mean +1.76pp, range [-16.3, +18.3]. The threshold side is a
coin flip -- 7/12 model-benchmark pairs get cheaper to reach their own
ceiling, 5/12 get more expensive. For contrast, §4.2's benchmark deltas are
4/4 unanimous in three of seven columns; THAT is what a finding looks like
here. This is noise, and it belongs in §4.2 as one sentence, not a figure.
"""
import argparse
import glob
import json
import os
import re
import subprocess
from collections import defaultdict

import numpy as np

PY = "/ssd1/ayx98/miniconda3/envs/adlmc/bin/python"
DQ = "/home/ayx98/foo/dQwen"
STORE = "grid_v1_vista"
ROOT = f"{DQ}/_runs/{STORE}"

STATIC = [2, 4, 8, 16, 32]
TAU = [0.5, 0.6, 0.7, 0.8, 0.9, 0.95]
BENCH = ["humaneval", "mbpp", "gsm8k"]
SIZES = ["0.8b", "2b", "4b", "9b"]

HYBRID = "dqwen3.5-2b-base-v3@step25000-swa"
CONTROL = "dqwen3-1.7b-base-v3@step25000-swa"


def _pref(bench):
    """The metric this benchmark is scored by, matched to the tables.

    ⚠ MATH500 IS SCORED BY math_verify EVERYWHERE (Anton, 2026-08-19: "keep
    math verify then ... just pick one and be consistent"). lm-eval's
    minerva_math emits BOTH exact_match and math_verify from one process_results,
    and these figures used to take exact_match while gen_benchmark_grid.py took
    math_verify -- so dQwen3.5-9B's MATH500 at 1024 steps printed 40.80 in the
    decode tables and 36.80 in the benchmark grid, same model, same cell.
    exact_match is the one that cannot be trusted here: it collapses to 20.40 on
    Qwen3.5-4B and 9B against math_verify's 49.60 and 48.80, an answer-extraction
    failure rather than a capability difference.
    """
    if "math" in bench:
        return ("math_verify",)
    # code benchmarks report pass_at_1/pass@1, knowledge reports
    # exact_match -- all three must stay accepted here.
    return ("exact_match", "pass_at_1", "pass@1")

def _acc():
    """(model, bench, decode) -> accuracy, from both merged and per-stripe rows."""
    out = {}
    pat = re.compile(r"^MERGED (\S+) (\S+) (\S+): n_docs=\d+ \[\d+ stripes\]\s+(.*)$")
    for extra in (["--merge"], []):
        txt = subprocess.run([PY, "summarize.py"] + extra + ["--store", STORE],
                             cwd=DQ, capture_output=True, text=True).stdout
        for line in txt.splitlines():
            m = pat.match(line)
            if m:
                model, bench, dec, metrics = m.groups()
                for part in metrics.split(","):
                    if "=" in part:
                        k, v = part.rsplit("=", 1)
                        if k.strip() in _pref(bench):
                            out[(model, bench, dec)] = float(v)
                continue
            f = line.split()
            if len(f) >= 7 and f[5] in _pref(f[2]):
                try:
                    out.setdefault((f[1], f[2], f[3]), float(f[6]))
                except ValueError:
                    pass
    return out


def _fwd():
    """(model, bench, decode) -> MEASURED mean forward passes per document."""
    d = defaultdict(list)
    for p in glob.glob(os.path.join(ROOT, "*", "*.jsonl")):
        m = re.match(r"(.+?)__(.+?)__(.+?)__s\d+of\d+\.jsonl", os.path.basename(p))
        if not m or m.group(2) not in BENCH:
            continue
        for line in open(p):
            r = json.loads(line)
            if r.get("kind") == "sample" and isinstance(r.get("n_forward"), (int, float)):
                d[m.groups()].append(r["n_forward"])
    return {k: float(np.mean(v)) for k, v in d.items() if v}


def cheapest_to_ceiling(acc, fwd, model, bench):
    """Fewest measured forwards at which thresholding reaches 99% of the
    model's own 32-step accuracy. None if no threshold setting gets there."""
    base = acc.get((model, bench, "block32-static-s32"))
    if base is None:
        return None, None
    best = None
    for t in TAU:
        dec = f"block32-tau{t}"
        a, f = acc.get((model, bench, dec)), fwd.get((model, bench, dec))
        if a is not None and f is not None and a >= 0.99 * base:
            best = f if best is None else min(best, f)
    return best, fwd.get((model, bench, "block32-static-s32"))


def matched_pair(acc, fwd):
    print("=" * 78)
    print("MATCHED PAIR at ~50B — retention as % of each model's own 32-step score")
    print("=" * 78)
    diffs = []
    for bench in BENCH:
        hb = acc.get((HYBRID, bench, "block32-static-s32"))
        cb = acc.get((CONTROL, bench, "block32-static-s32"))
        if hb is None or cb is None:
            continue
        print(f"\n{bench.upper()}   absolute at 32 steps: "
              f"hybrid {hb:.2f}   control {cb:.2f}")
        print(f"  {'steps':>6}{'hybrid':>10}{'control':>10}{'difference':>15}")
        for s in STATIC[:-1]:
            ha = acc.get((HYBRID, bench, f"block32-static-s{s}"))
            ca = acc.get((CONTROL, bench, f"block32-static-s{s}"))
            if ha is None or ca is None:
                continue
            hr, cr = 100 * ha / hb, 100 * ca / cb
            diffs.append((bench, hr - cr))
            print(f"  {s:>6}{hr:>9.1f}%{cr:>9.1f}%{hr - cr:>+14.1f}pp")
    print()
    won = sum(1 for _, d in diffs if d > 0)
    print(f"Hybrid retains more in {won}/{len(diffs)} cells.")
    for bench in BENCH:
        d = [x for b, x in diffs if b == bench]
        if d:
            print(f"  {bench:<11}{sum(1 for x in d if x > 0)}/{len(d)} cells, "
                  f"mean {np.mean(d):+5.1f}pp")
    print("\nThresholding: forwards to reach 99% of own 32-step accuracy")
    for bench in BENCH:
        h, hs = cheapest_to_ceiling(acc, fwd, HYBRID, bench)
        c, cs = cheapest_to_ceiling(acc, fwd, CONTROL, bench)
        if h and c:
            print(f"  {bench:<11}hybrid {h:6.1f} of {hs:6.1f} ({100*h/hs:3.0f}%)   "
                  f"control {c:6.1f} of {cs:6.1f} ({100*c/cs:3.0f}%)")


def budget(acc, fwd):
    print("=" * 78)
    print("50B vs 100B — does the second half buy PARALLELISM? (retention pp)")
    print("=" * 78)
    deltas = defaultdict(list)
    for bench in BENCH:
        for size in SIZES:
            got = {}
            for ck, lab in (("25000", "50B"), ("50000", "100B")):
                k = f"dqwen3.5-{size}-base-v3@step{ck}-swa"
                base = acc.get((k, bench, "block32-static-s32"))
                if base is None:
                    continue
                got[lab] = [None if acc.get((k, bench, f"block32-static-s{s}")) is None
                            else 100 * acc[(k, bench, f"block32-static-s{s}")] / base
                            for s in STATIC]
            if len(got) == 2:
                for i, s in enumerate(STATIC[:-1]):
                    a, b = got["50B"][i], got["100B"][i]
                    if a is not None and b is not None:
                        deltas[s].append(b - a)
    alld = []
    for s in STATIC[:-1]:
        d = deltas[s]
        if not d:
            continue
        alld += d
        print(f"  steps={s:<3} mean {np.mean(d):+6.2f}pp   "
              f"{sum(1 for x in d if x > 0)}/{len(d)} improve   "
              f"range [{min(d):+.1f}, {max(d):+.1f}]")
    if alld:
        print(f"\n  OVERALL  mean {np.mean(alld):+6.2f}pp   "
              f"{sum(1 for x in alld if x > 0)}/{len(alld)} improve   -> NULL")


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--pair", action="store_true")
    ap.add_argument("--budget", action="store_true")
    args = ap.parse_args()
    A, F = _acc(), _fwd()
    if args.pair or not args.budget:
        matched_pair(A, F)
        print()
    if args.budget or not args.pair:
        budget(A, F)


==> scripts/decode_trajectories.py <==
#!/usr/bin/env python3
r"""C.8's figure: WHEN each position is committed, for four models.

    python scripts/decode_trajectories.py  ->  figures/raw/decode_trajectories.pdf

⚠ WHAT THIS FIGURE ACTUALLY SHOWS, which is NOT what the run that produced it
expected. The generating campaign's hand-back read the screens as "the
any-order claim is visible -- standard-mode panels scatter far off the AR
diagonal". Measured, they do not. Spearman's rho between commit step and
position, over committed positions only, is +0.962 median across the 72
STANDARD-mode generations, with 64 of them above +0.9 -- and that is the
unconstrained setting, where nothing forces an order. Blocking moves it from
+0.96 to +0.99.

So the finding is the opposite of the one expected, and it is more useful:
given a free choice of order, these models mostly choose left to right anyway.
That is the mechanism behind app:block's null -- forcing blocks costs no
accuracy because it forces what the model was already doing.

⚠ THE -1 SENTINEL IS LOAD-BEARING. commit_step is -1 for positions never
committed, which happens whenever a block schedule stops early. Including
those in a correlation drags it NEGATIVE and reverses the finding; a first
pass reported block at rho = -0.2 for exactly this reason. Filter cs >= 0.

⚠ CANVAS IS 256 HERE, not the 1024 used everywhere else in the paper: 164
problems x 4 models x 6 schemes at 1024 is not worth the GPU-hours for an
illustration. The problems drawn are chosen from the 11 that pass in every one
of the 24 model x scheme cells, so no failure is on display and none is being
hidden; among those 11 they are picked for program length, since a one-line
solution leaves most of the canvas to padding and shows nothing.
"""
import glob
import json
from pathlib import Path

import matplotlib
import numpy as np

matplotlib.use("Agg")
import matplotlib.pyplot as plt

from figfonts import fonts
import plot_style

F = fonts("decode_he27")

# ⚠ REPOINTED to the 164-problem canvas-256 campaign (2026-08-19), the same
# run sec:eval-order and the order table use. It previously read a 2-problem
# canvas-128 run, so the appendix showed one campaign and tabulated another.
RUN = Path("/home/ayx98/foo/dQwen/_runs/20260818-140400-c8-trajectories-he164-g256")
OUT = Path(__file__).resolve().parent.parent / "figures" / "raw"
TEAL, RED, PURPLE, AMBER, INK = "#0F766E", "#B42318", "#6D28D9", "#A16207", "#1f2328"

# Ours LAST, matching every other exhibit: the bottom row is the contribution.
MODELS = [("llada-8b-base", "LLaDA-8B", RED),
          ("dream-7b-base", "Dream-7B", PURPLE),
          ("dream-coder-7b-base", "Dream-Coder-7B", AMBER),
          ("dqwen3.5-9b-base-v3", "dQwen3.5-9B", TEAL)]
# ⚠ ALL SIX CONFIGS, ONE PROBLEM (Anton, 2026-08-18: "for each problem didn't
# we test like 6 configs: so we can have 4x6 per problem, no?"). An earlier cut
# showed three schemes across two problems. This is the same panel count and
# the same geometry, and it buys a reading the other did not have: each regime
# appears at its full budget AND at half of it, so the figure shows whether
# halving the budget changes the ORDER or merely compresses it. Two problems
# added little, because the correlation quoted in the prose already
# generalizes over all six problems and all 144 generations.
#
# ⚠ ORDER IS standard -> block, and full -> half -> adaptive within each
# (Anton). The free choice comes FIRST, because the claim is about what the
# models do when nothing constrains them; block follows as the control showing
# what a forced order looks like. Leading with block would show the constraint
# before the freedom it exists to be compared against.
# ⚠ COLUMNS ARE LABELED BY THEIR NOMINAL BUDGET, NOT BY THE FLAG THAT SETS
# IT (Anton, 2026-08-18: rename so "it's obvious to someone just skimming").
# "s16" is 16 steps per block over 8 blocks = 128 steps nominal, which is the
# same budget as standard's s128 -- invisible from the flag names, obvious
# from the labels. The columns are therefore BUDGET-MATCHED PAIRS across the
# two regimes, which is the comparison the figure exists to support.
#
# The fourth field is that nominal budget, and it decides whether a panel
# gets a step annotation: print one only where the steps actually spent can
# DIFFER from the label. Measured over all 144 records --
#   standard s128 -> always exactly 128      REDUNDANT
#   standard s64  -> always exactly 64       REDUNDANT
#   block s16     -> 48, 64, 80, 96, 112, 128   informative (early stop)
#   block s8      -> 24, 32, 40, 48, 56, 64     informative
#   both tau      -> continuous spread          informative
# Anton's instinct was to keep the annotation only on tau; the block columns
# vary too, and there the number IS the saving, so they keep it.
# ⚠ THE NOMINAL BUDGETS CHANGED WITH THE CANVAS. At L=256, "s16" is 16 steps
# per block over 16 blocks = 256 nominal, and "s8" is 128. The fourth field is
# that nominal budget and decides whether a panel prints its measured count:
# a standard schedule always spends exactly its label, so a count there is
# noise; block and threshold schedules vary, and there the number is the
# saving.
SCHEMES = [("standard-static-s256", "256 steps", "full canvas decoding (canvas 256)", 256),
           ("standard-static-s128", "128 steps", "full canvas decoding (canvas 256)", 128),
           ("standard-tau0.9", r"$\tau$ 0.9", "full canvas decoding (canvas 256)", None),
           ("block16-static-s16", "256 steps", "block decoding (canvas 256, block 16)", 256),
           ("block16-static-s8", "128 steps", "block decoding (canvas 256, block 16)", 128),
           ("block16-tau0.9", r"$\tau$ 0.9", "block decoding (canvas 256, block 16)", None)]
# ⚠ THE PAIR IS CHOSEN FROM A POOL THE DATA FIXES, NOT BY EYE. Exactly 11 of
# 164 problems pass in all 24 model x scheme cells; ranked by median graded
# program length they are /58 (285 chars, 6 lines), /11 (275, 7), /55 (147, 6),
# /8 (119, 6), then a cliff to one-liners, which leave the canvas to padding.
# /11 and /55 are the two longest that are not fig:decode-order's exemplar, so
# across the two figures a reader meets three distinct problems, not two.
#
# ⚠ WHAT WAS HERE BEFORE WAS WRONG. This drew HumanEval/3 and /50, inherited
# from the canvas-128 campaign. On canvas 256, /3 FAILS all six LLaDA cells --
# a quarter of the grid was a failed generation shown as a solve, under a
# comment asserting both problems pass everywhere -- and /50 is a one-liner.
# Re-verify this claim against the store if the campaign is ever repointed.
PROBS = ["HumanEval/11", "HumanEval/55"]


def load():
    """(stopping runs, no-early-stop reruns), keyed by model/scheme/problem.

    ⚠ THE STOP TIME NEEDS NO REVERSE-ENGINEERING, which is the natural guess
    (Anton: "You'd probably have to inspect the generation manually and
    reverse-engineering the stopping-times"). The stopping run's own
    `forwards` field IS the step at which it stopped -- verified on all 144
    records: max(commit_step over committed positions) + 1 == forwards,
    exactly, every time. So the threshold for coloring is a lookup.

    ⚠ AND THE TWO RUNS ARE THE SAME DECODE. Greedy is deterministic, so the
    rerun reproduces the original commit-by-commit up to the stop: checked on
    all 72 pairs, the committed prefixes are IDENTICAL. That is what licenses
    drawing them as one trajectory in two colors rather than as two
    experiments.

    Only the BLOCK schemes have reruns, and that asymmetry is the point: a
    full canvas has no completion signal, so standard never stops early and
    has nothing to continue.
    """
    stop, nostop = {}, {}
    for f in glob.glob(str(RUN / "trajectories_*.jsonl")):
        target = nostop if f.endswith("_nostop.jsonl") else stop
        for line in open(f):
            r = json.loads(line)
            target[(r["model"], r["scheme"], r["task_id"])] = r
    return stop, nostop


def terminators():
    """(model, scheme, task, nostop) -> first special-token POSITION, or None.

    ⚠ THE TOKEN IS NOT THE SAME ONE ACROSS MODELS (Anton, 2026-08-19), which is
    why this is a lookup and not a constant. LLaDA and both Dream models
    terminate on their EOS, `<|endoftext|>`. dQwen3.5 has a pad DISTINCT from
    its eos -- pad 248044 `<|endoftext|>` against eos 248046 `<|im_end|>` --
    and in base-model code completion it emits the PAD, never the eos, in all
    99 of the 164 standard-256 generations that terminate at all. So the mark
    is "first special token", which resolves to eos for three models and pad
    for ours.

    Built by scripts/gen_decode_terminators.py, which needs the tokenizers and
    so cannot run inside this figure. Positions are token indices into a canvas
    that round-trips to exactly 256 tokens for 159-162 of each model's 164
    generations, so the char-to-position mapping is sound.
    """
    f = Path(__file__).resolve().parent / "_data" / "decode_terminators.json"
    return json.loads(f.read_text()) if f.exists() else {}


def main(probs=None, outname="decode_trajectories.pdf"):
    # ⚠ PARAMETERIZED FOR THE DRAFT GALLERY ONLY. The shipped figure calls
    # main() with no arguments and must keep using PROBS.
    PROBS = probs or globals()["PROBS"]
    plot_style.apply(F["tick"], grid=False)
    rec, norec = load()
    TERM = terminators()
    OUT.mkdir(parents=True, exist_ok=True)
    ncol, nrow = len(SCHEMES), len(MODELS) * len(PROBS)
    # ⚠ PANELS ARE WIDER THAN TALL ON PURPOSE. Eight rows of SQUARE panels is
    # aspect 8/6 = 1.33, i.e. 624pt at \linewidth, which plus a caption does
    # not fit the 648pt text height -- the figure would be unplaceable. At
    # 1.24 x 0.92 the grid lands near 480pt and fits a [p] page with room.
    # ⚠ A SPACER ROW SEPARATES THE TWO PROBLEMS (Anton, 2026-08-18: "add more
    # vertical separation between the HE/3 and HE/50 problems ... while still
    # keeping the overall figure as one page"). plt.subplots spaces every row
    # equally, so the two four-model blocks ran together and the figure read
    # as eight unrelated rows. A GridSpec with a zero-height gap row between
    # them buys the separation without a second figure; the panels lose a
    # little height to pay for it, which keeps the page.
    # ⚠ PANEL HEIGHT IS 1.2x THE ORIGINAL 0.86 (Anton, 2026-08-19).
    # Only the PER-ROW term scales; the additive 0.86 is margins and
    # tick labels, which do not grow with the panels. Re-measure the
    # rendered height before raising it again -- the graphic plus its
    # caption must stay under the 648pt text height or the [p] float
    # spills to a second page.
    # ⚠ PANEL HEIGHT 1.032 -> 0.90 and the type up ~25% (2026-08-19). Rendered
    # height is aspect x \linewidth, so shortening the panels is what lets the
    # float carry its companion table and still fit a page; the type bump is
    # what fixes the cramping, since a wider source only downscales more.
    fig = plt.figure(figsize=(1.28 * ncol + 0.7, 0.90 * nrow + 0.86))
    # ⚠ SPACERS DERIVE FROM len(PROBS) (2026-08-21). This was hardcoded as
    # [1,1,1,1,0.42,1,1,1,1] -- four models, one gap, four models -- which is
    # correct for the shipped two-problem figure and silently wrong for any
    # other shape. The gallery now draws ONE problem over NINE models, where
    # there is no second block to separate and so no spacer at all. The
    # expression below reproduces the old list exactly at 2 problems x 4
    # models; verify that before changing it.
    ratios, ngrid = [1] * len(MODELS), nrow
    for _ in range(len(PROBS) - 1):
        ratios = ratios + [0.42] + [1] * len(MODELS)
        ngrid += 1
    # ⚠ wspace CARRIES THE X TICK LABELS. Every panel prints its own
    # 1/128/256, so one panel's "256" sits against the next panel's "1".
    # At the house tick size the default 0.2 was not enough air.
    gs = fig.add_gridspec(ngrid, ncol, height_ratios=ratios, wspace=0.36)
    axes, base = [], None
    for r in range(nrow):
        gr = r + r // len(MODELS)                     # skip the spacer rows
        row = []
        for c in range(ncol):
            ax = fig.add_subplot(gs[gr, c], sharex=base, sharey=base)
            base = base or ax
            row.append(ax)
        axes.append(row)
    for pi, prob in enumerate(PROBS):
        for mi, (mkey, mlab, col) in enumerate(MODELS):
            r = pi * len(MODELS) + mi
            for c, (skey, slab, _grp, nominal) in enumerate(SCHEMES):
                ax = axes[r][c]
                d = rec.get((mkey, skey, prob))
                # The diagonal is what strict left-to-right would look like;
                # it is the reference the whole figure is read against.
                ax.plot([1, 256], [1, 256], "-", color="0.86", lw=0.7, zorder=1)
                if d:
                    ns = norec.get((mkey, skey, prob))
                    # ⚠ ONE COLOR, NO BLACK OVERLAY (Anton, 2026-08-19). The
                    # figure used to split each trajectory at the stop --
                    # model color before, black after -- so the empty region
                    # of a stopped panel read as a decision rather than
                    # missing data. At canvas 128 that worked. At 256 the stop
                    # fires after 24 to 48 of 256 passes, so roughly nine
                    # tenths of every block panel rendered black and six of
                    # the twelve became near-identical black diagonals. The
                    # stop is still reported, as the corner count.
                    src = ns if ns else d
                    cs = np.array(src["commit_step"], float)
                    m = cs >= 0        # -1 = never committed; see the header
                    # ⚠ ONE-INDEXED AXES. The dumps are zero-based; positions
                    # and passes are presented as 1..L and 1..T, matching d_k
                    # in sec:eval-order. Shift AFTER the mask, never before --
                    # a sentinel shifted to 0 stops looking like a sentinel and
                    # starts looking like "decoded on the first pass".
                    pos = np.arange(1, len(cs) + 1)
                    cs = np.where(m, cs + 1, cs)
                    ax.plot(cs[m], pos[m], ls="none", marker="o", ms=1.4,
                            mfc=col, mec="none", alpha=0.85, zorder=3)
                    # ⚠ THE COUNT IS READ OFF THE TRAJECTORY THAT IS DRAWN,
                    # not off a second run (Anton, 2026-08-19). It used to be
                    # the stopping run's `forwards` field painted onto the
                    # no-stop rerun, i.e. the pass at which a DIFFERENT decode
                    # would have halted -- which is why a number appeared on
                    # the block-static panels at all. Their schedules spend
                    # exactly their label, so under the trajectory's own count
                    # the annotation correctly disappears there.
                    spent = int(cs[m].max()) if m.any() else 0
                    # ⚠ THE BAND IS THE EXTRACTED SOLUTION, and it is the ONLY
                    # annotation on the data (Anton, 2026-08-19: "let's drop
                    # the graying idea then, and keep only the solution band").
                    # Two rejected alternatives, both measured first:
                    #   - a star at the boundary. It marks a point, but the
                    #     fact is a region edge, and at 1.2in panels a 6pt
                    #     glyph lands in the densest part of the trajectory.
                    #   - graying every position committed after the model's
                    #     own EOS/PAD. Legible, but "colored vs gray" reads as
                    #     a model property when it partly just reflects whether
                    #     that cell terminates at all -- and it costs the row
                    #     its color. The termination rates belong in prose:
                    #     39/164 LLaDA, 88 Dream-7B, 102 Dream-Coder, 99 ours.
                    # Tinting the ANSWER rather than the continuation keeps the
                    # mark small and puts the emphasis on the part that counts;
                    # shading the tail instead tinted four fifths of a panel.
                    tk = TERM.get(f"{mkey}|{skey}|{prob}|{int(bool(ns))}") or {}
                    if tk.get("graded"):
                        gpos = min(int(tk["graded"]), len(cs) - 1)
                        ax.axhspan(-4, gpos + 1, facecolor=col, alpha=0.11,
                                   edgecolor="none", zorder=0)
                        ax.axhline(gpos + 1, color=col, lw=0.6, alpha=0.5,
                                   zorder=1)
                    if nominal is None:
                        # ⚠ THIS IS DATA, NOT A REMARK -- which is why it
                        # survived the 2026-08-18 sweep that removed the
                        # small-gray caveats from every figure. It is the
                        # passes this panel's threshold actually spent, and
                        # app:decodebehav's prose points the reader at it.
                        # With 48 panels it cannot move into a caption. It
                        # was 6.0pt at 0.42 gray and effectively unreadable;
                        # a number worth printing is worth being able to read.
                        # ⚠ CENTER right (Anton, 2026-08-19, revising upper
                        # right). A threshold finishes early, so at mid height
                        # its trajectory is still far to the left -- that makes
                        # the middle of the right edge the emptiest part of the
                        # panel. The lower right is where the solution band
                        # sits, and the upper right is where a slow threshold
                        # tops out.
                        # White backing: a slow threshold tops out near the
                        # right edge and runs through this corner.
                        ax.text(0.96, 0.5, f"{spent} steps",
                                transform=ax.transAxes, ha="right", va="center",
                                fontsize=F["annot"], color="0.28", zorder=6,
                                bbox=dict(facecolor="white", edgecolor="none",
                                          alpha=0.8, pad=1.0))
                ax.set_xlim(-4, 262)
                ax.set_ylim(-4, 262)
                ax.set_xticks([1, 128, 256])
                ax.set_yticks([1, 128, 256])
                ax.tick_params(labelsize=F["tick"], length=2)
                if r == 0:
                    ax.set_title(slab, fontsize=F["title"], pad=8)
                if c == ncol - 1:
                    ax.text(1.08, 0.5, mlab, transform=ax.transAxes,
                            # ⚠ THIS ONE DOES NOT SCALE WITH THE REST, AND CANNOT.
                            # It is rotated, so its length runs against the PANEL
                            # HEIGHT, not the panel width: "Dream-Coder-7B" at
                            # 8.1pt already ran into the label below it. Putting
                            # it on the house annot size (10.1pt here) collided
                            # nine ways -- "Dream-7BDream-Coder-7B". The figure
                            # would have to grow 19% to reach even 8.3pt, which
                            # still lands at 6.6pt on-page, so the house scale is
                            # simply out of reach at 9 rows. Raise the panel
                            # height before raising this.
                            rotation=270, ha="left", va="center",
                            fontsize=7.6, color="0.30")
    # ⚠ SHARING DOES NOT HIDE THE LABELS HERE. plt.subplots(sharex=True) hides
    # inner tick labels for you; add_subplot(sharex=...) shares the SCALE only,
    # so every panel printed its own 0/64/128 and the grid turned to noise.
    # Labels go on the last row of each problem block -- once per block rather
    # than once per figure, because the spacer row puts the upper block a long
    # way from a single bottom axis.
    for r in range(nrow):
        for c in range(ncol):
            if r % len(MODELS) != len(MODELS) - 1:
                axes[r][c].tick_params(labelbottom=False)
            if c != 0:
                axes[r][c].tick_params(labelleft=False)

    # ⚠ THE x SUPLABEL IS DELETED (Anton, 2026-08-19). It read "forward pass on
    # which the position was decoded" -- the caption says the same thing, and on
    # a float that also carries a table the line was pure height. The y label
    # stays: nothing else names the vertical axis.
    fig.supylabel("position in the generation", fontsize=F["label"], x=0.004)
    gs.tight_layout(fig, rect=(0.01, 0.004, 0.975, 0.952), h_pad=0.35,
                    w_pad=0.45)
    # Regime headers span their three columns; problem labels span their four
    # rows. Both are placed AFTER tight_layout, which is what fixes the axes
    # positions these coordinates read.
    seen = []
    for grp in [g for _, _, g, _ in SCHEMES
                if not (g in seen or seen.append(g))]:
        idx = [i for i, (_, _, g, _) in enumerate(SCHEMES) if g == grp]
        lo = axes[0][idx[0]].get_position().x0
        hi = axes[0][idx[-1]].get_position().x1
        fig.text((lo + hi) / 2, 0.993, grp, ha="center", va="top", fontsize=F["title"])
    # ⚠ THE PROBLEM RAIL IS FOR MORE THAN ONE PROBLEM (2026-08-21). With two
    # blocks it names which is which, and sits clear of the y-axis label
    # because the two blocks straddle it. With ONE problem both are centered on
    # the same rows and print on top of each other -- "HumanEval/27" struck
    # through "position in the generation". A single-problem page has nothing
    # to disambiguate, so the caption names the problem instead.
    if len(PROBS) > 1:
        for pi, prob in enumerate(PROBS):
            top = axes[pi * len(MODELS)][0].get_position().y1
            bot = axes[pi * len(MODELS) + len(MODELS) - 1][0].get_position().y0
            fig.text(0.028, (top + bot) / 2, prob, rotation=90, ha="right",
                     va="center", fontsize=F["label"])
    fig.savefig(OUT / outname, bbox_inches="tight")
    plt.close(fig)
    print("wrote", OUT / outname)


if __name__ == "__main__":
    main()


==> scripts/drafts_table8_block.py <==
"""Draft variants of a two-regime Table 8, for the drafts gallery.

    python scripts/drafts_table8_block.py  ->  figures/drafts-table8.tex

Anton, 2026-08-17: "Do you think it's possible to shove in two numbers to
every cell of Table 8: the standard number and the block number? This way we
can more directly compare how much gain block decoding has". The answer turns
on width, so it is settled by rendering rather than by arguing.

TWO STRUCTURAL FACTS SHAPE EVERY VARIANT, and neither is a choice:

  MMLU HAS NO BLOCK NUMBER. It is scored by MC-NELBO, not generation, so the
  decode regime does not apply to it at all -- it is not in the decode grid.
  That column stays single-valued in every variant.

  AR ROWS HAVE NO BLOCK NUMBER either, for the same reason: an autoregressive
  counterpart is scored `ar`. Seven of the twenty-one rows are AR, so they
  stay single-valued too.

So the pairing covers the 14 diffusion rows x 6 generation columns = 84 cells.

WHAT THE PAIR ACTUALLY SHOWS, which the caption must carry or the table
misleads: block32-static-s32 and standard-static-s1024 are NOT cost-matched.
Accuracy is near-identical (median +0.56pp to block, everything inside the
resolution floors) but block spends 7-31% of standard's forward passes. A
reader who takes the pair as iso-cost draws the wrong conclusion from it.

Rows come from gen_benchmark_grid's own R/ours_last, so the drafts cannot
disagree with the real table about which rows exist or their order.
"""

import contextlib
import io
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))

# gen_benchmark_grid prints its table at module level; swallow that on import.
with contextlib.redirect_stdout(io.StringIO()):
    from gen_benchmark_grid import (BENCH, CLASS_HDR, HEAD, MATH_METRIC, R,
                                    marker, merged, ours_last, raw)

BLOCK_HEAD = "block32-static-s32"
OUT = Path(__file__).resolve().parent.parent / "figures" / "drafts-table8.tex"
COLHDR = ["MMLU", "GSM8K", "MATH", "HEval", "HEval+", "MBPP", "MBPP+"]


def val(key, bench, head):
    """gen_benchmark_grid.value, but with the decode setting passed in.

    Deliberately NOT a copy of the metric-preference logic -- it is the same
    order, and if that order ever changes there it must change here too. The
    alternative (importing value and monkeypatching its global HEAD) is worse:
    it would silently rewrite the real table's setting for any later caller.
    """
    if key.startswith("Qwen_"):
        decode = "ar"
    elif bench == "mmlu":
        decode = "mc-nelbo"
    else:
        decode = head
    d = merged.get((key, bench, decode)) or raw.get((key, bench, decode), {})
    if not d:
        return None
    if bench == "math500":
        return d.get(MATH_METRIC, d.get("exact_match"))
    for k in ("exact_match", "pass@1", "pass_at_1", "acc", "math_verify"):
        if k in d:
            return d[k]
    return None


def pair(key, bench):
    """(standard, block) -- with block None where the regime does not apply.

    ⚠ THE None IS LOAD-BEARING AND MUST NOT COME FROM A LOOKUP MISS. For an AR
    row or the MMLU column, val() ignores `head` entirely (decode is "ar" or
    "mc-nelbo"), so asking it twice returns THE SAME NUMBER TWICE -- and a
    first pass duly rendered "50.31 / 50.31", which reads as a measured
    agreement between two regimes when it is one value printed twice. The
    condition has to be tested up front, not inferred from the result.
    """
    if key.startswith("Qwen_") or bench == "mmlu":
        return val(key, bench, HEAD), None
    return val(key, bench, HEAD), val(key, bench, BLOCK_HEAD)


def _num(v):
    return f"{v:.2f}" if v is not None else r"\red{--}"


def cell_stacked(s, b):
    if b is None or s is None:
        return _num(s)
    return (rf"\stackcell{{{_num(s)}}}{{{_num(b)}}}")


def cell_slash(s, b):
    if b is None or s is None:
        return _num(s)
    return rf"{_num(s)}\,/\,{_num(b)}"


def cell_delta(s, b):
    if b is None or s is None:
        return _num(s)
    d = b - s
    return rf"{_num(s)}\,\dlt{{{d:+.2f}}}"


def emit(cellfn, ncol, trunk_col=True, tok_col=True):
    """⚠ IF tok_col IS DROPPED THE LABEL MUST ABSORB IT. The tokens column is
    the ONLY thing telling our two checkpoint rows apart -- every one of our
    models appears twice, at ~50B and ~100B, under an identical label. Drop
    the column without folding the budget into the label and the table gains
    seven pairs of rows that look like duplicates.
    """
    out, seen = [], None
    for label, key, trunk, tok, cls, _ in ours_last(R):
        label = label + marker(key)
        if not tok_col and tok != "---":
            # ⚠ "(100B tokens)", NOT "(100B)" -- and the naming gate is right
            # to insist. Its banned pattern is a parenthesis holding ONLY a
            # size, because `dQwen3.5-9B (100B)` reads as a parameter count
            # when it is a TRAINING BUDGET. Keeping the noun both passes the
            # gate and removes the ambiguity for the reader, which is the same
            # confusion the naming overhaul was built to kill.
            label += rf" {{\scriptsize({tok} toks)}}"
        if cls != seen:
            if seen is not None:
                out.append(r"\midrule")
            out.append(rf"\multicolumn{{{ncol}}}{{l}}"
                       rf"{{\emph{{{CLASS_HDR[cls]}}}}} \\")
            seen = cls
        lead = [label]
        if trunk_col:
            lead.append(f"{trunk:.2f}B")
        if tok_col:
            lead.append(tok)
        cells = [cellfn(*pair(key, b)) for b in BENCH]
        out.append(" & ".join(lead + cells) + r" \\")
    return "\n".join(out)


def table(title, note, cellfn, size, trunk_col=True, tok_col=True,
          colsep=None, keyhdr=False):
    """colsep shrinks \\tabcolsep; keyhdr makes the header demonstrate the key.

    ⚠ \\tabcolsep IS THE REAL WIDTH LEVER, not the font. It is a fixed 6pt per
    side and does NOT scale with \\small or \\scriptsize, so a 10-column table
    carries ~120pt of padding that shrinking the type cannot touch. That is
    why T7/T8 still overflowed at 7pt after the arithmetic said they would
    fit.

    ⚠ keyhdr EXISTS BECAUSE THE STACKING IDIOM IS BORROWED FROM ERROR BARS.
    A smaller, grayer number set directly beneath a value is, in regression
    tables and in most ML results tables, an UNCERTAINTY on the value above.
    Ours is not -- it is a peer measurement under a different decode regime.
    Putting the key in the header ("standard" over "block", in the same two
    weights the cells use) makes the column say what the cells mean, so the
    reader is never relying on having read the caption first.
    """
    lead_hdr = ["model"] + (["trunk"] if trunk_col else []) \
        + (["toks"] if tok_col else [])
    colspec = "l" + ("r" if trunk_col else "") + ("l" if tok_col else "") \
        + "r" * len(COLHDR)
    ncol = len(lead_hdr) + len(COLHDR)
    hdr = list(COLHDR)
    if keyhdr:
        lead_hdr[0] = r"\stackcell{model}{\textit{standard} / block}"
        hdr = [rf"\stackcell{{{h}}}{{}}" for h in hdr]
    return "\n".join([
        rf"\subsection*{{{title}}}",
        note,
        r"\begin{center}",
        size,
        *([rf"\setlength{{\tabcolsep}}{{{colsep}}}"] if colsep else []),
        rf"\begin{{tabular}}{{{colspec}}}",
        r"\toprule",
        " & ".join(lead_hdr + hdr) + r" \\",
        r"\midrule",
        emit(cellfn, ncol, trunk_col, tok_col),
        r"\bottomrule",
        r"\end{tabular}",
        r"\end{center}",
        "",
    ])


HEADER = r"""
% GENERATED by scripts/drafts_table8_block.py -- do not hand-edit.
% Draft variants for a two-regime Table 8. Scratch gallery only.
\clearpage
\section*{Drafts T1--T3 --- Table 8 carrying both decode regimes}

\providecommand{\stackcell}[2]{\begin{tabular}[c]{@{}r@{}}#1\\[-1.5pt]
{\scriptsize\color{black!55}#2}\end{tabular}}
\providecommand{\dlt}[1]{{\scriptsize\color{black!55}#1}}

\noindent In every variant the upper/left number is standard
(\texttt{standard-static-s1024}) and the lower/right is block
(\texttt{block32-static-s32}). MMLU and the AR rows carry one number because
neither is a generation decode: MMLU is scored by MC-NELBO and the AR
counterparts autoregressively, so no block value exists for them.
\emph{The two settings are not cost-matched} --- block spends 7--31\% of
standard's forward passes for the accuracy shown.

"""


def main():
    parts = [HEADER]
    parts.append(table(
        "T1 --- stacked, standard over block",
        r"\noindent Width unchanged from the real table; height roughly "
        r"doubles. \\[2pt]",
        cell_stacked, r"\small"))
    parts.append(table(
        "T2 --- inline, standard\\,/\\,block",
        r"\noindent Needs \texttt{\textbackslash footnotesize} to fit; check "
        r"whether it still overruns the text block. \\[2pt]",
        cell_slash, r"\footnotesize"))
    parts.append(table(
        "T3 --- standard, with the block delta beside it",
        r"\noindent Narrowest of the three, and answers ``how much does block "
        r"gain'' directly, but drops the absolute block number. \\[2pt]",
        cell_delta, r"\small"))
    # Anton, 2026-08-17: "we can remove the 'trunk' and 'token' columns if we
    # attempt to put standard and block numbers in the same table". T4-T6 test
    # what that width buys -- in particular whether it is enough to put both
    # numbers on ONE line, which is the only thing stacking gives up.
    parts.append(table(
        "T4 --- inline, trunk column dropped",
        r"\noindent Trunk is already given in full in \cref{tab:model-registry} "
        r"and the class headers still band the table by size, so dropping it "
        r"loses no information the reader cannot get. \\[2pt]",
        cell_slash, r"\small", trunk_col=False))
    parts.append(table(
        "T5 --- inline, trunk and tokens both dropped",
        r"\noindent Widest gain, but the token budget has to move into the "
        r"model label: without it our two checkpoint rows are indistinguishable. "
        r"\\[2pt]",
        cell_slash, r"\small", trunk_col=False, tok_col=False))
    parts.append(table(
        "T6 --- stacked, trunk dropped",
        r"\noindent T1's readability with T4's width, if stacking is preferred "
        r"to the slash. \\[2pt]",
        cell_stacked, r"\small", trunk_col=False))
    # Anton: "how much is it over-flowing by? Perhaps for this table we can
    # afford to make the entry font sizes smaller". Measured from the log:
    # the inline forms run ~112-126pt past a 468pt block at \small, i.e. they
    # need ~80% of that size. \scriptsize is 7/9 = 78%, so it should just
    # clear -- T7/T8 are that prediction rendered rather than asserted.
    # T9/T10: keep BOTH trunk and tokens (Anton likes the stacked form
    # precisely because it preserves the original Table 8's columns), and buy
    # the missing 25.6pt from \tabcolsep instead of from the font.
    parts.append(table(
        "T9 --- stacked, all columns kept, tighter column separation",
        r"\noindent T1 with \texttt{\textbackslash tabcolsep} at 4pt instead of "
        r"6pt. Trunk and tokens both survive. \\[2pt]",
        cell_stacked, r"\small", colsep="4pt"))
    parts.append(table(
        "T10 --- T9, with the key shown in the header",
        r"\noindent The header carries the convention in the same two weights "
        r"the cells use, so the stack does not read as an error bar. \\[2pt]",
        cell_stacked, r"\small", colsep="4pt", keyhdr=True))
    parts.append(table(
        "T7 --- inline at \\texttt{\\textbackslash scriptsize}, trunk dropped",
        r"\noindent Keeps the tokens column. Predicted to clear the block by "
        r"only a few points, so this is the marginal case. \\[2pt]",
        cell_slash, r"\scriptsize", trunk_col=False))
    parts.append(table(
        "T8 --- inline at \\texttt{\\textbackslash scriptsize}, trunk and "
        "tokens dropped",
        r"\noindent The most compact form that keeps both numbers on one "
        r"line and every benchmark column. \\[2pt]",
        cell_slash, r"\scriptsize", trunk_col=False, tok_col=False))
    OUT.write_text("\n".join(parts))
    print("wrote", OUT)


if __name__ == "__main__":
    main()


==> scripts/fetch_training_logs.py <==
"""Restore scripts/_data/ -- the training logs the telemetry and training-curve
figures are built from.

WHY THIS EXISTS. scripts/_data/ is gitignored, so it lived on exactly one
machine and nothing in the repo could rebuild it. On 2026-08-17 it was
destroyed: a symlink created at that path inside a git worktree got committed,
because .gitignore's rule had a TRAILING SLASH and so matched a directory but
not a symlink. Merging then replaced the real directory with a link pointing at
itself, and nine of ten logs were lost from disk. They turned out to be
recoverable from the released model repos; this script is that recovery made
repeatable, so a future loss is one command instead of an incident.

The logs are each repo's training_log.jsonl. Two revisions matter per model and
they are NOT the same run:
  step25000-swa -> the ~50B-token leg (steps 1..25000)
  main          -> the ~100B-token leg, forked at 20005 and run to 50000
See scripts/training_curves.py's header for what each leg contains.

Verified on restore: the fetched log_08b_50k.jsonl is byte-identical (md5
addc37738b1e3d464fd65a76214f41d6) to a copy taken before the loss, so these
revisions are the same sources the committed figures were built from.

Usage:  python scripts/fetch_training_logs.py [--force]
Without --force, files already present are left alone.
"""

import argparse
import shutil
from pathlib import Path

from huggingface_hub import hf_hub_download

DATA = Path(__file__).resolve().parent / "_data"

# stem -> (repo, revision). The stems are what the figure scripts open; do not
# rename them without updating telemetry_curves.py, training_curves.py and
# convergence_vs_control.py together.
LOGS = {}
for _tag, _repo in [
    ("08b", "UT-IFML/dQwen3.5-0.8B"),
    ("2b", "UT-IFML/dQwen3.5-2B"),
    ("4b", "UT-IFML/dQwen3.5-4B"),
    ("9b", "UT-IFML/dQwen3.5-9B"),
    ("17b_q3", "UT-IFML/dQwen3-1.7B"),
]:
    LOGS[f"log_{_tag}_25k"] = (_repo, "step25000-swa")
    LOGS[f"log_{_tag}_50k"] = (_repo, "main")


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--force", action="store_true",
                    help="re-download logs that are already present")
    args = ap.parse_args()

    DATA.mkdir(parents=True, exist_ok=True)
    got = skipped = 0
    for stem, (repo, rev) in sorted(LOGS.items()):
        dest = DATA / f"{stem}.jsonl"
        if dest.exists() and not args.force:
            skipped += 1
            continue
        src = hf_hub_download(repo_id=repo, filename="training_log.jsonl",
                              revision=rev)
        shutil.copyfile(src, dest)
        got += 1
        print(f"  {stem:<16} <- {repo} @ {rev}"
              f"  ({dest.stat().st_size / 1e6:.1f} MB)")

    missing = [s for s in LOGS if not (DATA / f"{s}.jsonl").exists()]
    print(f"fetched {got}, already present {skipped}, missing {len(missing)}")
    if missing:
        raise SystemExit("MISSING: " + ", ".join(sorted(missing)))


if __name__ == "__main__":
    main()


==> scripts/fig15_prob_drafts.py <==
#!/usr/bin/env python3
r"""Draft gallery for fig:decode-trajectories' exemplar problems.

    python scripts/fig15_prob_drafts.py  ->  figures/raw/drafts/fig15_*.pdf

WHY THIS EXISTS. The shipped figure drew HumanEval/3 and HumanEval/50. Neither
survives scrutiny on the canvas-256 campaign: /3 FAILS all six LLaDA cells, so
a quarter of the grid showed a failed generation while the caption claimed
every panel passes, and /50 is a one-line comprehension whose trajectory is
mostly padding. Both were inherited from the canvas-128 campaign the generator
used to read.

THE CANDIDATE POOL IS NOT A JUDGMENT CALL. Exactly 11 of 164 problems pass in
all 24 model x scheme cells; ranked by median graded program length they are
/58 (285 chars), /11 (275), /55 (147), /8 (119), then a cliff to one-liners.
Anything below /8 leaves most of the canvas to padding. So the drafts pair the
top four, and the only real choice is which pair reads best.

/58 is fig:decode-order's exemplar. Reusing it here is defensible -- same
problem, all six schemes -- but it spends the reader's novelty, so the drafts
cover both ways.
"""
import importlib.util
from pathlib import Path

spec = importlib.util.spec_from_file_location(
    "dt", Path(__file__).resolve().parent / "decode_trajectories.py")
dt = importlib.util.module_from_spec(spec)
spec.loader.exec_module(dt)

PAIRS = [("D1", ["HumanEval/11", "HumanEval/55"]),
         ("D2", ["HumanEval/11", "HumanEval/8"]),
         ("D3", ["HumanEval/58", "HumanEval/11"]),
         ("D4", ["HumanEval/55", "HumanEval/8"]),
         ("D5", ["HumanEval/58", "HumanEval/55"])]


def main():
    out = dt.OUT / "drafts"
    out.mkdir(parents=True, exist_ok=True)
    real_out = dt.OUT
    dt.OUT = out
    try:
        for tag, probs in PAIRS:
            dt.main(probs=probs, outname=f"fig15_{tag}.pdf")
    finally:
        dt.OUT = real_out


if __name__ == "__main__":
    main()


==> scripts/fig5_variants.py <==
#!/usr/bin/env python3
r"""Draft variants of fig:convergence-vs-control, for the drafts gallery.

    python scripts/fig5_variants.py   ->  figures/raw/f5v{1,2,3,4}.pdf

WHY THERE ARE VARIANTS. Anton, 2026-08-16: the shipped figure feels "big" and
"really noisy". Diagnosis, and the first item is a correctness problem rather
than taste:

 1. THE RIGHT PANEL JOINS ITS POINTS INTO A LINE. Its x-axis is "loss level
    reached", which carries no causal ordering -- the 28 ratios are
    independent estimates of one quantity, not a signal over time. A line
    asserts continuity that does not exist, and the eye reads the resulting
    zigzag as instability in the measurement. Unjoined, the same numbers read
    as a cloud about a median, which is the actual claim. Same error, same
    fix, as the fixed-step series in the decode figures.
 2. IT IS EXPENSIVE PER FACT. At width_ratios [1.55, 1] the right panel takes
    39% of the width to deliver one number and "no trend", with eleven y-ticks
    and fine x-ticks it does not need.
 3. THE LEFT PANEL'S SMOOTHING IS SHORT: 101 rows = ~505 steps, a 1% window
    over a 50k-step run, and the log-x axis compresses the late half so that
    end looks especially hairy.

⚠ V2 CHANGES THE SMOOTHING WINDOW, WHICH IS NOT FREE: §3.3's figure uses the
same 101-row window. Adopting V2 means changing that one too or disclosing why
they differ. Do not ship V2 without deciding which.

All four reuse convergence_vs_control's own data path, so no variant can
disagree with the shipped figure about what the numbers are.
"""
import importlib.util
import pathlib

import matplotlib
import numpy as np

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick

HERE = pathlib.Path(__file__).resolve().parent
OUT = HERE.parent / "figures" / "raw"

spec = importlib.util.spec_from_file_location("cvc", HERE / "convergence_vs_control.py")
cvc = importlib.util.module_from_spec(spec)
spec.loader.exec_module(cvc)

TEAL, SLATE = "#0F766E", "#64748B"
plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["TeX Gyre Pagella", "Palatino", "URW Palladio L", "DejaVu Serif"],
    "mathtext.fontset": "cm", "font.size": 12,
    "axes.spines.top": False, "axes.spines.right": False,
    "axes.grid": True, "grid.color": "0.9", "grid.linewidth": 0.5,
    "axes.linewidth": 0.6,
})


LEVEL_STEP = 0.01  # the loss grid the ratio is evaluated on; see grid_probe()


def load(sma_rows, level_step=LEVEL_STEP):
    cs, cl, _ = cvc.full_run("log_17b_q3_25k.jsonl", "log_17b_q3_50k.jsonl")
    hs, hl, _ = cvc.full_run("log_2b_25k.jsonl", "log_2b_50k.jsonl")
    cls_, hls_ = cvc.sma(cl, sma_rows), cvc.sma(hl, sma_rows)
    c_lo, h_lo = np.minimum.accumulate(cls_), np.minimum.accumulate(hls_)
    TOK = cvc.CONTENT_TOK_PER_STEP / 1e9
    lo = max(c_lo[(cs >= cvc.WARMUP_END) & (cs <= cvc.DECAY_START)].min(),
             h_lo[(hs >= cvc.WARMUP_END) & (hs <= cvc.DECAY_START)].min())
    rows = cvc.efficiency(np.arange(1.60, lo - 1e-9, -level_step),
                          hs, h_lo, cs, c_lo, True)
    return dict(cs=cs, hs=hs, cls_=cls_, hls_=hls_, c_lo=c_lo, h_lo=h_lo,
                ctok=cs * TOK, htok=hs * TOK, TOK=TOK,
                levels=np.array([r[0] for r in rows]),
                ratios=np.array([r[3] for r in rows]))


def grid_probe():
    """THE ARGUMENT FOR UNJOINING, as a number rather than an assertion.

    A first pass justified the dots by saying the x-axis "carries no causal
    ordering". That is loose -- loss level IS ordered, and training does run
    along it. The defensible version: each point answers an independent
    question (at what token count did each run first reach loss L?) asked at
    levels WE choose, so neighboring points re-measure nearly the same
    quantity and the wiggle between them is envelope-crossing noise.

    Sweeping the grid density separates the two cleanly. The median barely
    moves while the line's total vertical travel -- the zigzag the eye
    follows -- more than doubles. So the panel's apparent instability is set
    by a sampling knob that carries no information about the models, and a
    line renders that artifact as if it were a finding.
    """
    print(f"\n{'grid':>7} {'points':>7} {'median':>8} {'path length':>12}")
    for step in (0.02, 0.01, 0.005, 0.002):
        r = load(101, step)["ratios"]
        print(f"{step:>7} {r.size:>7} {np.median(r):>7.3f}x "
              f"{np.abs(np.diff(r)).sum():>12.1f}")
    print("  -> fact invariant, zigzag grid-dependent: unjoin the points.")


def loss_panel(ax, d, annotate=True):
    x0 = cvc.WARMUP_END * d["TOK"]
    ax.axvspan(cvc.DECAY_START * d["TOK"], d["ctok"][-1], color="0.955", zorder=0)
    for tk, sm, msk, color, lab in (
            (d["ctok"], d["cls_"], d["ctok"] >= x0, SLATE, "dQwen3-1.7B  (full attention)"),
            (d["htok"], d["hls_"], d["htok"] >= x0, TEAL, "dQwen3.5-2B  (hybrid)")):
        ax.plot(tk[msk], sm[msk], color=color, lw=1.7, zorder=3, label=lab)
    mark = 1.30
    xh = d["htok"][np.where(d["h_lo"] <= mark)[0][0]]
    xc = d["ctok"][np.where(d["c_lo"] <= mark)[0][0]]
    ax.plot([xh, xc], [mark, mark], ls=":", lw=0.9, color="0.5", zorder=2)
    ax.annotate("", xy=(xc, mark), xytext=(xh, mark),
                arrowprops=dict(arrowstyle="<->", color="0.3", lw=1.0,
                                shrinkA=0, shrinkB=0), zorder=4)
    if annotate:
        ax.text(x0 * 1.09, 1.195,
                f"{xc/xh:.1f}$\\times$ the tokens to reach {mark:.2f}",
                ha="left", va="center", fontsize=10.5, color="0.25", zorder=5)
    ax.set_xscale("log"); ax.set_yscale("log")
    ax.set_ylim(1.09, 1.95)
    ax.set_yticks([1.1, 1.2, 1.4, 1.6, 1.8])
    ax.yaxis.set_major_formatter(mtick.ScalarFormatter())
    ax.yaxis.set_minor_formatter(mtick.NullFormatter())
    ax.set_xticks([2, 5, 10, 20, 50, 100])
    ax.xaxis.set_major_formatter(mtick.FormatStrFormatter("%g"))
    ax.xaxis.set_minor_formatter(mtick.NullFormatter())
    ax.set_xlim(x0, 102.0)
    ax.set_xlabel("content tokens (B)")
    ax.set_ylabel("training loss")
    ax.text(np.sqrt(cvc.DECAY_START * d["TOK"] * d["ctok"][-1]), 1.93, "decay",
            ha="center", va="top", fontsize=10, color="0.5")
    leg = ax.legend(loc="upper left", frameon=False, fontsize=10.5,
                    handlelength=1.4, borderaxespad=0.2, labelspacing=0.35)
    for txt, color in zip(leg.get_texts(), (SLATE, TEAL)):
        txt.set_color(color)


def ratio_panel(ax, d, sparse_ticks=True):
    """UNJOINED. The whole point -- see the module docstring."""
    r, lv = d["ratios"], d["levels"]
    med = np.median(r)
    ax.axhspan(np.percentile(r, 25), np.percentile(r, 75), color=TEAL,
               alpha=0.10, zorder=0)
    ax.axhline(med, color=TEAL, lw=1.0, ls="--", zorder=2)
    ax.plot(lv, r, "o", ms=3.6, mfc=TEAL, mec=TEAL, ls="none", zorder=3)
    ax.axhline(1.0, color="0.6", lw=0.8, zorder=1)
    ax.invert_xaxis()
    ax.set_ylim(0.9, 2.75)
    if sparse_ticks:
        ax.set_yticks([1.0, 1.5, 2.0, 2.5])
        ax.set_xticks([round(lv.max(), 1), round(lv.min(), 1)])
    ax.set_xlabel("loss level reached")
    ax.set_ylabel("control / hybrid tokens")
    ax.annotate(f"median {med:.2f}$\\times$", xy=(lv[0], med), xytext=(6, 0),
                textcoords="offset points", ha="left", va="center",
                fontsize=10.5, color=TEAL, fontweight="bold", zorder=5,
                bbox=dict(boxstyle="round,pad=0.2", fc="white", ec="none"))
    ax.annotate("parity", xy=(lv[0], 1.0), xytext=(6, 4),
                textcoords="offset points", fontsize=10, color="0.5")
    return med


# ⚠ WHAT ACTUALLY SETS THE FIGURE'S HEIGHT ON THE PAGE. Every draft is placed
# with \fitwidth, which scales the graphic to \linewidth (468 pts at
# margin=1in). So the PDF's own pt size is irrelevant and only the ASPECT
# survives: rendered height = aspect x 468. A "smaller" PDF that is narrower
# renders TALLER, because it gets blown up more. The first pass at v3 fell
# straight into this -- a 434 x 209 single-panel figure, visibly the smallest
# of the four on disk, renders at 226 pts against the shipped figure's 195.
# Quote aspect, never page size, when comparing these.
ASPECT_SHIPPED = 247.252 / 591.971  # 0.418 -> 195 pts tall at \linewidth


def _pair(d, path, h=3.0):
    fig, (a, b) = plt.subplots(1, 2, figsize=(9.6, h),
                               gridspec_kw={"width_ratios": [3, 1], "wspace": 0.3})
    loss_panel(a, d); ratio_panel(b, d)
    fig.savefig(OUT / path, bbox_inches="tight"); plt.close(fig)


def v1(d):
    """Unjoined + narrowed. The minimal fix; nothing else changed."""
    _pair(d, "f5v1.pdf")


def v2(d_heavy):
    """V1 plus a 3x longer smoothing window. ⚠ see the docstring warning."""
    _pair(d_heavy, "f5v2.pdf")


def v3(d):
    """Single panel. Median and IQR go to the caption; the visible
    no-trend-across-levels evidence is the thing this gives up.

    Drawn at the SHIPPED aspect deliberately, and placed in the gallery at
    0.7\\linewidth rather than \\fitwidth. Widening one loss panel to the full
    column would flatten the very separation the panel exists to show, so the
    way this variant gets small is by being narrow, not by being squashed.
    """
    fig, a = plt.subplots(1, 1, figsize=(6.6, 2.9))
    loss_panel(a, d)
    fig.savefig(OUT / "f5v3.pdf", bbox_inches="tight"); plt.close(fig)


def v4(d):
    """Ratio as a marginal strip: no x-axis at all, just the distribution
    beside the curves. The most compact way to keep the spread visible --
    but it drops the no-trend evidence exactly as V3 does, since collapsing
    the x-axis is what makes it small."""
    # wspace 0.05 put the strip's y-ticks on top of the loss panel's right
    # edge; the ticks also move to the OUTSIDE so nothing sits between the
    # two panels.
    fig, (a, b) = plt.subplots(1, 2, figsize=(9.6, 3.0),
                               gridspec_kw={"width_ratios": [7, 1], "wspace": 0.06})
    loss_panel(a, d)
    r = d["ratios"]; med = np.median(r)
    rng = np.random.default_rng(0)
    b.axhspan(np.percentile(r, 25), np.percentile(r, 75), color=TEAL,
              alpha=0.12, zorder=0)
    b.plot(rng.uniform(-0.28, 0.28, r.size), r, "o", ms=3.4, mfc=TEAL,
           mec=TEAL, ls="none", alpha=0.75, zorder=3)
    b.axhline(med, color=TEAL, lw=1.2, ls="--", zorder=4)
    b.axhline(1.0, color="0.6", lw=0.8, zorder=1)
    b.set_xlim(-0.7, 0.7); b.set_ylim(0.9, 2.75)
    b.set_xticks([]); b.set_yticks([1.0, 1.5, 2.0, 2.5])
    b.grid(False)
    b.spines["bottom"].set_visible(False)
    b.spines["left"].set_visible(False)
    b.spines["right"].set_visible(True)
    b.yaxis.tick_right()
    b.tick_params(axis="y", length=2, pad=2)
    b.set_xlabel("ratio", fontsize=10.5)
    b.annotate(f"{med:.2f}$\\times$", xy=(0, med), xytext=(0, 8),
               textcoords="offset points", ha="center", fontsize=10.5,
               color=TEAL, fontweight="bold",
               bbox=dict(boxstyle="round,pad=0.15", fc="white", ec="none"))
    fig.savefig(OUT / "f5v4.pdf", bbox_inches="tight"); plt.close(fig)


if __name__ == "__main__":
    OUT.mkdir(parents=True, exist_ok=True)
    d = load(101)
    v1(d); v3(d); v4(d)
    v2(load(301))
    print(f"wrote f5v1..f5v4  ({d['ratios'].size} loss levels, "
          f"median {np.median(d['ratios']):.2f}x)\n")
    # Report the only geometry that matters -- see the ASPECT_SHIPPED note.
    import subprocess
    print(f"{'file':<10} {'pdf pts':>17} {'aspect':>7} "
          f"{'@linewidth':>11} {'vs shipped':>11}")
    print(f"{'shipped':<10} {'591.97 x 247.25':>17} {ASPECT_SHIPPED:>7.3f} "
          f"{ASPECT_SHIPPED*468:>10.0f}p {'--':>11}")
    for n in ("f5v1", "f5v2", "f5v3", "f5v4"):
        out = subprocess.run(["pdfinfo", str(OUT / f"{n}.pdf")],
                             capture_output=True, text=True).stdout
        w, hgt = (float(x) for x in
                  [l for l in out.splitlines() if "Page size" in l][0]
                  .split(":")[1].split("pts")[0].split("x"))
        # v3 is placed at 0.7\linewidth, not \fitwidth; scale it the same way
        # the gallery does or the comparison lies.
        frac = 0.7 if n == "f5v3" else 1.0
        tall = hgt / w * 468 * frac
        print(f"{n:<10} {f'{w:.2f} x {hgt:.2f}':>17} {hgt/w:>7.3f} "
              f"{tall:>10.0f}p {tall/(ASPECT_SHIPPED*468)-1:>+10.0%}")
    grid_probe()


==> scripts/fig6_layout_drafts.py <==
#!/usr/bin/env python3
r"""Layout drafts for fig:decode-budget, so the choice is made by looking.

    python scripts/fig6_layout_drafts.py  ->  figures/raw/g{1,2,3}.pdf

Anton wants BOTH released checkpoints visible; today the figure shows only
~100B while §4.1's prose claims "at both released checkpoints". Three ways:

  G1  4x3 -- rows {fixed@50B, fixed@100B, adaptive@50B, adaptive@100B},
      columns {HumanEval, MBPP, MATH500}. Two lines per panel, nothing
      overlaid, all three benchmarks. The most readable and the largest.
  G2  2x3 -- checkpoint as LINE STYLE (solid 100B, dashed 50B). Same
      footprint as today, four lines per panel.
  G3  2x3 at 100B only -- what ships today, for reference.

⚠ THE DECIDING CONSTRAINT IS THE FLOAT CAP, NOT TASTE. \fitwidth scales a
graphic to \linewidth (468pt), so rendered height = aspect x 468, and LaTeX
refuses a [t] float whose graphic plus caption exceeds
\topfraction x \textheight = 553pt (0.85 x 650). Over that it is not "a bit tall", it is
UNPLACEABLE and gets silently flushed to the end of the document -- the bug
that stranded fig:telemetry on page 29 earlier today. Each variant prints its
own arithmetic below so the decision is made on numbers.

Reuses sec4_decode_figs' loaded store, so no variant can disagree with the
shipped figure about what the data is.
"""
import importlib.util
import pathlib

import matplotlib
import numpy as np

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick

HERE = pathlib.Path(__file__).resolve().parent
spec = importlib.util.spec_from_file_location("sd", HERE / "sec4_decode_figs.py")
sd = importlib.util.module_from_spec(spec)
spec.loader.exec_module(sd)          # __main__-guarded, so nothing is written

OUT = HERE.parent / "figures" / "raw"
ACC, FWD, BENCH, TITLE, BASE = sd.ACC, sd.FWD, sd.BENCH, sd.TITLE, sd.BASE
STATIC, TAU, TEAL, RED = sd.STATIC, sd.TAU, sd.TEAL, sd.RED

CKPT = [("step25000-swa", "50B", (4, 2)), ("step50000-swa", "100B", None)]
PAIR = [("dqwen3.5-2b-base-v3", "hybrid attention", TEAL, "o"),
        ("dqwen3-1.7b-base-v3", "full attention", RED, "s")]


def fixed_panel(ax, ckpt, dash):
    """Retention: accuracy as a share of that model's own full-step score."""
    for stem, lab, col, mk in PAIR:
        key = f"{stem}@{ckpt}"
        base = ACC.get((key, ax._bench, f"standard-static-s{BASE}"))
        if not base:
            continue
        xs, ys = [], []
        for s in STATIC:
            a = ACC.get((key, ax._bench, f"standard-static-s{s}"))
            if a is not None:
                xs.append(s); ys.append(100.0 * a / base)
        ax.plot(xs, ys, "-", color=col, lw=1.5, marker=mk, ms=3.2,
                mfc=col, mec=col, dashes=dash or (), zorder=3)
    ax.set_xscale("log", base=2)
    ax.set_xticks(STATIC)
    ax.xaxis.set_major_formatter(mtick.FormatStrFormatter("%g"))
    ax.xaxis.set_minor_formatter(mtick.NullFormatter())
    ax.set_ylim(0, 108)


def adaptive_panel(ax, ckpt, dash):
    """Cost: absolute accuracy against MEASURED forwards per problem."""
    for stem, lab, col, mk in PAIR:
        key = f"{stem}@{ckpt}"
        pts = sorted((FWD[(key, ax._bench, f"standard-tau{t}")],
                      ACC[(key, ax._bench, f"standard-tau{t}")])
                     for t in TAU
                     if (key, ax._bench, f"standard-tau{t}") in ACC
                     and (key, ax._bench, f"standard-tau{t}") in FWD)
        if pts:
            ax.plot([p[0] for p in pts], [p[1] for p in pts], "-", color=col,
                    lw=1.5, marker=mk, ms=3.2, mfc=col, mec=col,
                    dashes=dash or (), zorder=3)
        # ⚠ NO STAR (Anton): the full-step point is just the last rung of the
        # static ladder, which is already plotted. It keeps its marker -- it
        # is what shows the threshold curve reaching the ceiling -- but it no
        # longer needs a glyph of its own.
        for s in STATIC:
            a = ACC.get((key, ax._bench, f"standard-static-s{s}"))
            f = FWD.get((key, ax._bench, f"standard-static-s{s}"))
            if a is not None and f is not None:
                ax.plot([f], [a], marker=mk, ms=3.0, mfc="none", mec=col,
                        mew=0.8, alpha=0.55, ls="none", zorder=2)
    ax.set_xscale("log")
    ax.set_xticks([130, 300, 800])
    ax.xaxis.set_major_formatter(mtick.FormatStrFormatter("%g"))
    ax.xaxis.set_minor_formatter(mtick.NullFormatter())


def finish(fig, path):
    h = [plt.Line2D([], [], color=c, marker=m, lw=1.5, ms=3.6)
         for _, _, c, m in PAIR]
    l = [f"dQwen3.5 ({PAIR[0][1]}, 1.37B trunk)",
         f"dQwen3 ({PAIR[1][1]}, 1.41B trunk)"]
    fig.legend(h, l, loc="lower center", ncol=2, frameon=False, fontsize=8,
               bbox_to_anchor=(0.5, -0.02), handlelength=2.2)
    fig.savefig(OUT / path, bbox_inches="tight")
    plt.close(fig)
    import subprocess
    o = subprocess.run(["pdfinfo", str(OUT / path)], capture_output=True,
                       text=True).stdout
    w, ht = (float(x) for x in
             [l_ for l_ in o.splitlines() if "Page size" in l_][0]
             .split(":")[1].split("pts")[0].split("x"))
    tall = ht / w * 468
    # ⚠ 553, NOT 454. main.tex raised \topfraction to 0.85, so the cap is
    # 0.85 x 650 = 553pt. This line is LIVE and silently gave the wrong
    # verdict for every draft between the raise and 2026-08-19.
    verdict = "FITS [t]" if tall + 76 <= 553 else "OVER CAP -> needs its own page"
    print(f"{path:<10} {w:.0f}x{ht:.0f}pt  aspect {ht/w:.3f}  "
          f"@linewidth {tall:.0f}pt (+76 caption = {tall+76:.0f})  {verdict}")


def g1():
    """4x3: every combination its own panel."""
    fig, axes = plt.subplots(4, len(BENCH), figsize=(2.5 * len(BENCH) + 0.7, 8.4))
    rows = [("fixed", CKPT[0]), ("fixed", CKPT[1]),
            ("adaptive", CKPT[0]), ("adaptive", CKPT[1])]
    for r, (kind, (ck, lab, _)) in enumerate(rows):
        for c, b in enumerate(BENCH):
            ax = axes[r][c]; ax._bench = b
            (fixed_panel if kind == "fixed" else adaptive_panel)(ax, ck, None)
            if r == 0:
                ax.set_title(TITLE[b], fontsize=9)
            if c == 0:
                ax.set_ylabel(f"{'% of own full-step' if kind=='fixed' else 'pass@1 / acc (%)'}"
                              f"\n{lab}", fontsize=7.5)
            if r == 3:
                ax.set_xlabel("forward passes per problem", fontsize=7.5)
    fig.tight_layout(h_pad=1.4)
    finish(fig, "g1_4x3.pdf")


def g2():
    """2x3: checkpoint as line style."""
    fig, axes = plt.subplots(2, len(BENCH), figsize=(2.5 * len(BENCH) + 0.7, 4.9))
    for c, b in enumerate(BENCH):
        for r, fn in enumerate((fixed_panel, adaptive_panel)):
            ax = axes[r][c]; ax._bench = b
            for ck, lab, dash in CKPT:
                fn(ax, ck, dash)
            if r == 0:
                ax.set_title(TITLE[b], fontsize=9)
            else:
                ax.set_xlabel("forward passes per problem", fontsize=7.5)
            if c == 0:
                ax.set_ylabel("% of own full-step" if r == 0
                              else "pass@1 / acc (%)", fontsize=8)
    fig.tight_layout(h_pad=1.8)
    finish(fig, "g2_2x3_dashed.pdf")


def g3():
    """2x3 at 100B only -- today's figure, rebuilt here for a fair comparison."""
    fig, axes = plt.subplots(2, len(BENCH), figsize=(2.5 * len(BENCH) + 0.7, 4.9))
    for c, b in enumerate(BENCH):
        for r, fn in enumerate((fixed_panel, adaptive_panel)):
            ax = axes[r][c]; ax._bench = b
            fn(ax, CKPT[1][0], None)
            if r == 0:
                ax.set_title(TITLE[b], fontsize=9)
            else:
                ax.set_xlabel("forward passes per problem", fontsize=7.5)
            if c == 0:
                ax.set_ylabel("% of own full-step" if r == 0
                              else "pass@1 / acc (%)", fontsize=8)
    fig.tight_layout(h_pad=1.8)
    finish(fig, "g3_2x3_100b.pdf")


def g4():
    """2x3, FIXED ROW ONLY, rows = checkpoints. Anton's proposal.

    ⚠ THE COST ROW IS NOT LOST BY DROPPING IT HERE. fig:app-frontier-14b is
    already the ~1.4B class cost frontier and its model list is exactly this
    pair plus CoDA -- so §4.1's lower row was largely a duplicate of an
    appendix figure that already exists. Removing it costs no view.

    It also fixes a structural blur: §4.1's claim is about DEGRADATION RATE
    and §4.4's is about COST, so a cost row inside §4.1 was always §4.4's kind
    of exhibit in the wrong section. What the freed space buys is the claim
    §4.1 actually makes -- "at both released checkpoints" becomes shown rather
    than asserted, six panels instead of three.

    ⚠ WHAT MUST NOT FOLLOW IT OUT: §4.1's prose concedes that read against
    cost the control stays ahead on mathematics. Dropping the panel where the
    control wins, from the section claiming the hybrid is better, is exactly
    what a reviewer notices. The concession stays in the main text and points
    at tab:benchmark-grid and the appendix figure instead.
    """
    fig, axes = plt.subplots(2, len(BENCH), figsize=(2.5 * len(BENCH) + 0.7, 4.4))
    for r, (ck, lab, _) in enumerate(CKPT):
        for c, b in enumerate(BENCH):
            ax = axes[r][c]; ax._bench = b
            fixed_panel(ax, ck, None)
            if r == 0:
                ax.set_title(TITLE[b], fontsize=9)
            else:
                ax.set_xlabel("forward passes per problem", fontsize=7.5)
            if c == 0:
                ax.set_ylabel(f"% of own full-step\n{lab} tokens", fontsize=8)
    fig.tight_layout(h_pad=1.8)
    finish(fig, "g4_2x3_fixed_both.pdf")


if __name__ == "__main__":
    OUT.mkdir(parents=True, exist_ok=True)
    g1(); g2(); g3(); g4()


==> scripts/figfonts.py <==
r"""One house font scale for every matplotlib figure in the report.

⚠ THE SIZE YOU TYPE IS NOT THE SIZE THE READER SEES. Every figure is included
through \fitwidth, which scales it to \linewidth = 469.755pt. A label written
at S pt therefore renders at

    S x (469.755 / raw_width_pt)

so a WIDER figure renders SMALLER type from the same source number. Figure 5
(600.8pt wide, font.size 12) rendered its ticks at 9.4pt while Figure 6
(661.5pt wide, labelsize 10.3) rendered its own at 7.3pt -- same document,
same role, and the reader sees one at nearly caption size and the other at
half of it. That is the bug this module exists to prevent.

So the numbers below are the ON-PAGE sizes, and every figure back-solves its
own source sizes from its own width. The source numbers differ across figures
precisely so that the RESULT does not.

Body text is 10pt and captions are 9pt, so figure furniture sits just under a
caption -- present, clearly subordinate, never squinted at.

⚠ RE-MEASURE AFTER ANY CHANGE. bbox_inches="tight" means the raw width shifts
when the fonts do, so the back-solve is a fixed point rather than a formula.
scripts/check_fig_fonts.py renders every live figure, reports what each role
actually lands at, and flags anything outside tolerance. Run it, then correct
the WIDTH constants here if a figure moved.
"""

LINEWIDTH_PT = 469.75502

# What the reader sees, in points, after \fitwidth has done its scaling.
ONPAGE = {
    "tick": 8.5,
    "label": 9.0,
    "title": 9.5,
    "legend": 8.5,
    "annot": 8.0,
}

# Measured raw widths, in points, keyed by the figure's OWN file stem. These
# are outputs of bbox_inches="tight", not the nominal figsize, so they are
# measured rather than derived -- check_fig_fonts.py prints the current value.
#
# ⚠ ONE FUNCTION CAN EMIT SEVERAL WIDTHS. retention_fig and frontier_fig each
# draw both a 2-3 model figure and a 5-model "allsizes" one; the wider legend
# pushes the latter ~120pt wider, which at a shared key rendered its ticks at
# 6.9pt while its siblings sat at 8.5pt. That is why the key is the stem.
WIDTH = {
    "convergence_vs_control": 596.9,
    "sec4_decode_pair": 655.9,
    "sec4_decode_7b": 639.0,
    "app_decode_7b_fixed": 572.6,
    "app_decode_14b_fixed": 572.5,
    "app_retention_allsizes": 572.6,
    "app_decode_7b_tau": 582.8,
    "app_frontier_14b": 582.8,
    "app_frontier_allsizes": 582.8,
    "decode_order": 459.8,
    "intro_teaser": 450.2,
    "decode_he27": 590.1,
    "decode_he60": 590.1,
    "telemetry": 439.5,
    "throughput": 463.4,
}


# Sizes that deliberately sit BELOW the house scale. These are geometry, not
# oversight, so check_fig_fonts.py accepts them and keeps flagging everything
# else. Each entry is (on-page pt, why).
EXCEPTIONS = {
    "throughput": (5.95, "the x ticks are powers of two written as $2^{k}$, and "
                         "mathtext sets superscripts at 0.7x the base: an 8.5pt "
                         "tick renders a 5.95pt exponent. Reaching the 7.6pt "
                         "floor would need 10.9pt ticks, 28% above every other "
                         "figure. Unlike decode_he27 only the EXPONENT is small "
                         "-- the 2 beside it is full size, and the values are a "
                         "predictable 8/10/12/14"),
    "decode_he27": (6.05, "rotated model labels on 9 rows: a rotated label's "
                          "length runs against PANEL HEIGHT, and the figure "
                          "would have to grow 19% to reach even 6.6pt"),
    "decode_he60": (6.05, "same grid as decode_he27"),
}


def fonts(key):
    """Source-pt sizes for one figure, keyed by its entry in WIDTH.

    Returns a dict with the same roles as ONPAGE. Pass a float instead of a
    key to back-solve for a width that is not in the table.
    """
    if not isinstance(key, str):
        raw = float(key)
    elif key in WIDTH:
        raw = WIDTH[key]
    else:                      # unmeasured figure: assume it fills \linewidth
        raw = LINEWIDTH_PT
    # ⚠ \fitwidth ONLY SHRINKS. Its definition is
    #     \resizebox{\ifdim\width>\linewidth \linewidth\else \width\fi}{!}
    # so a figure NARROWER than \linewidth is placed at natural size, not blown
    # up to fill the column. Dividing by a scale above 1 therefore shrinks type
    # that was never going to be enlarged: telemetry (410pt wide) asked for 8.5pt
    # ticks, was solved as if it would be scaled 1.14x, and rendered at 7.4pt --
    # the smallest text in the document, in the figure that looked worst.
    k = max(raw / LINEWIDTH_PT, 1.0)
    return {role: round(pt * k, 2) for role, pt in ONPAGE.items()}


==> scripts/gen_ar_fractions.py <==
#!/usr/bin/env python3
r"""Emit tab:ar-fractions' body: each adapted model over its own AR counterpart.

    python scripts/gen_ar_fractions.py

GENERATED, NOT TRANSCRIBED, and that is the point. Every number here is a
ratio of two cells that already appear in tab:benchmark-grid, so the appendix
table is a derived VIEW of the main one rather than a second source. Typing it
by hand -- which is how it started -- lets the two drift the moment the store
is restamped. It now reuses gen_benchmark_grid's own value() so the numerator,
the denominator and the main table cannot disagree by construction.

⚠ THE MATH COLUMN CARRIES A KNOWN BIAS, and the caption states it. A
2026-08-14 audit ruled the MATH500 AR normalization dropped, because the AR
denominators are depressed by protocol mismatch -- post-trained models under a
base-style 4-shot Minerva prompt deviate from the answer template, and the
larger ones deviate more. The fingerprint is in the grid's own AR rows:
Qwen3.5-4B scores 49.60 where the 9B scores 48.80. Anton reinstated the column
(2026-08-16). It is kept because the ordering it produces agrees with GSM8K
rather than contradicting it, but a depressed denominator FLATTERS the ratio,
so every MATH fraction is an upper bound and true retention is worse.

⚠ LLaDA-8B HAS NO ROW. It is pretrained from scratch, so there is no counterpart
to divide by. Do not invent one.
"""
import importlib.util
import pathlib
import sys

HERE = pathlib.Path(__file__).resolve().parent

# Import the grid generator for its store readers, without running its
# __main__ print. It has no main guard, so it emits its table on import --
# captured and discarded here.
import io
import contextlib

spec = importlib.util.spec_from_file_location("gbg", HERE / "gen_benchmark_grid.py")
gbg = importlib.util.module_from_spec(spec)
_sink = io.StringIO()
with contextlib.redirect_stdout(_sink):
    spec.loader.exec_module(gbg)

BENCH = ["mmlu", "gsm8k", "math500", "humaneval", "humaneval-plus",
         "mbpp", "mbpp-plus"]

# (label, DLM store key, AR counterpart store key, size class)
# Rows and classes mirror tab:benchmark-grid's two comparator classes, and
# ours are the RELEASED 100B checkpoints.
# ⚠ SMALLEST CLASS FIRST, matching tab:benchmark-grid. This table is read
# beside that one, so a different class order makes the reader re-find their
# place for no reason. Within a class, comparators then ours -- also as there.
# ⚠ ALL FOUR OF OUR SIZES, not just the two comparator classes (Anton,
# 2026-08-18: "we have AR counterparts for the 0.8B and 4B models as well --
# they should be included"). This list used to mirror tab:benchmark-grid,
# which shows only the classes where an open diffusion comparator exists --
# but that is the MAIN table's job. This one is the appendix view and its
# question is what adaptation changed, which every adapted model can answer
# whether or not anyone else released a model at that size.
ROWS = [
    ("0.5", r"\dqfam{}-0.8B", "dqwen3.5-0.8b-base-v3@step50000-swa",
     "Qwen_Qwen3.5-0.8B@main", "Qwen3.5-0.8B"),
    ("1.4", "CoDA", "coda-1.7b-base@main", "Qwen_Qwen3-1.7B@main", "Qwen3-1.7B"),
    ("1.4", r"\dqctrl{}-1.7B", "dqwen3-1.7b-base-v3@step50000-swa", "Qwen_Qwen3-1.7B@main", "Qwen3-1.7B"),
    ("1.4", r"\dqfam{}-2B", "dqwen3.5-2b-base-v3@step50000-swa", "Qwen_Qwen3.5-2B@main", "Qwen3.5-2B"),
    ("3.6", r"\dqfam{}-4B", "dqwen3.5-4b-base-v3@step50000-swa",
     "Qwen_Qwen3.5-4B@main", "Qwen3.5-4B"),
    ("7", "Dream-7B", "dream-7b-base@main", "Qwen_Qwen2.5-7B@main", "Qwen2.5-7B"),
    ("7", "Dream-Coder-7B", "dream-coder-7b-base@main", "Qwen_Qwen2.5-Coder-7B@main", "Qwen2.5-Coder-7B"),
    ("7", r"\dqfam{}-9B", "dqwen3.5-9b-base-v3@step50000-swa", "Qwen_Qwen3.5-9B@main", "Qwen3.5-9B"),
]

CLASS_HDR = {
    "0.5": r"${\approx}0.5$B trunk",
    "1.4": r"${\approx}1.4$B trunk",
    "3.6": r"${\approx}3.6$B trunk",
    "7":   r"$6.5$--$7$B trunk",
}


def emit():
    out, seen = [], None
    for cls, label, dlm, ar, ar_label in ROWS:
        if cls != seen:
            if seen is not None:
                out.append(r"\midrule")
            out.append(rf"\multicolumn{{9}}{{l}}{{\emph{{{CLASS_HDR[cls]}}}}} \\")
            seen = cls
        cells = []
        for b in BENCH:
            num, den = gbg.value(dlm, b), gbg.value(ar, b)
            cells.append(f"{num / den:.3f}" if num is not None and den else r"\red{--}")
        out.append(f"{label} & {ar_label} & " + " & ".join(cells) + r" \\")
    return "\n".join(out)


if __name__ == "__main__":
    print(emit())


==> scripts/gen_benchmark_grid.py <==
"""Emit the benchmark tables from the dQwen cluster GATE store.

    python scripts/gen_benchmark_grid.py           # tab:benchmark-grid  (main, §4.4)
    python scripts/gen_benchmark_grid.py --full    # tab:benchmark-grid-full (appendix)
    python scripts/gen_benchmark_grid.py --full --block   # tab:benchmark-grid-block

Generated, never transcribed. Both tables come from ONE row list, so the main
and appendix numbers cannot diverge.

WHY TWO TABLES (Anton 2026-08-14). Sorting every evaluated model by
non-embedding ("trunk") parameters shows the comparator landscape is BIMODAL:

    0.50B   dQwen3.5-0.8B                                    -- alone
    1.37B   dQwen3.5-2B, dQwen3-1.7B control, CoDA           -- three-way
    3.57B   dQwen3.5-4B                                      -- alone
    6.5-7B  Dream-v0, Dream-Coder-7B, dQwen3.5-9B, LLaDA-8B     -- four-way

Nobody publishes open diffusion LMs at 0.5B or 3.6B. So the MAIN table shows
only the two classes where a like-for-like comparison exists, and the APPENDIX
table carries everything: all sizes, both the 50B and 100B checkpoints, and
the AR band.

WHY TRUNK, NOT TOTAL. Model names encode sizes that are not comparable across
families, because vocabulary size and weight tying differ. Measured totals vs
what the name claims:

    CoDA-1.7B      total 2.032B  (untied head; the name understates by ~20%)
    dQwen3.5-9B    total 8.954B  (248k vocab + untied = 2.03B of embeddings)
    LLaDA-8B       total 8.016B  (126k vocab)

On trunk, dQwen3.5-9B-6.920B is SMALLER than LLaDA-8B-6.980B despite the
larger name, and CoDA's trunk is 1.409B -- identical to our control's, because
both are Qwen3-1.7B adaptations. Trunk cuts both ways (we are larger than
Dream-7B's 6.526B), which is why it is defensible rather than self-serving.

TRUNK VALUES are measured from released checkpoints via safetensors metadata,
counting tensors by name so a tied-but-duplicated lm_head cannot inflate the
count, and excluding the vision tower and MTP head on the Qwen3.5 VLM repos.
An AR counterpart and its adapted DLM share a trunk: adaptation drops vision
and MTP but does not touch the language stack.

Source: ~/foo/dQwen/_runs/grid_v1_vista (cluster GATE campaign, GH200, 1,154
cells). Headline DLM decode = standard-static-s1024 @ canvas 1024 (this line
said block32-static-s32 until 2026-08-18, left over from before the
full-canvas flip); MMLU = mc-nelbo; AR rows = decode=ar. MATH_METRIC is the one contested knob -- see
dQwen/_claude/20260814-121922-PLAN-... §2.
"""
import re
import subprocess
import sys
from collections import defaultdict

PY = "/ssd1/ayx98/miniconda3/envs/adlmc/bin/python"
CWD = "/home/ayx98/foo/dQwen"
# ⚠ HEAD FLIPPED 2026-08-17 (Anton): the main tables now report FULL-CANVAS
# decoding, not block-32. Block moves to the appendix. Two reasons it is safe,
# both checked before the change rather than after:
#   - COVERAGE IS 1:1. standard-static-s1024 has exactly 84 cells, the same
#     count as block32-static-s32, so no row loses a number.
#   - THE PAPER'S CLAIMS SURVIVE. dQwen3.5-2B leads CoDA 3/4 under both
#     regimes; the control leads CoDA 4/4 under both.
# ⚠ WHAT DID CHANGE, and the prose had to follow: our 9B at 50B tokens scores
#   74.98 on GSM8K under standard against Dream-7B's 74.91 -- level, not
#   trailing. And the 50B->100B code gains grow (2 of 16 clearing their
#   resolution floor under block, 6 of 16 under standard), which is why §4.2's
#   observation paragraph now carries the size split.
STORE = "grid_v1_vista"
# ⚠ --block RE-EMITS THE SAME ROWS UNDER BLOCK DECODING, and it is a LOOKUP
# table, not an argument. 83 of the 84 paired cells differ by less than the
# benchmark resolves (the one exception clears its floor by 0.2pp), so there
# is nothing to see in a cell-by-cell diff -- which is exactly why the block
# numbers get their own plain table instead of being stacked into, or
# subtracted from, tab:benchmark-grid-full. See drafts_table8_block.py for
# the forms that were tried and rejected.
#
# MMLU AND THE AR ROWS ARE REGIME-INDEPENDENT and so are IDENTICAL in both
# tables: MMLU is scored by MC-NELBO and the counterparts autoregressively,
# neither of which is a generation decode. They are kept rather than blanked
# so the block table is a complete lookup on its own; the caption says why
# those entries do not move.
HEAD = ("block32-static-s32" if "--block" in sys.argv
        else "standard-static-s1024")
MATH_METRIC = "math_verify"

BENCH = ["mmlu", "gsm8k", "math500", "humaneval", "humaneval-plus",
         "mbpp", "mbpp-plus"]

# label, store key, trunk (B), tokens, size class, in_main
R = [
    # ---- 0.50B class: no comparators exist
    ("Qwen3.5-0.8B",        "Qwen_Qwen3.5-0.8B@main",              0.498, "---",  "0.5", False),
    ("\\dqfam{}-0.8B",      "dqwen3.5-0.8b-base-v3@step25000-swa", 0.498, "50B",  "0.5", False),
    ("\\dqfam{}-0.8B",      "dqwen3.5-0.8b-base-v3@step50000-swa", 0.498, "100B", "0.5", False),
    # ---- 1.4B class: our 2B, our control, CoDA
    # ⚠ SOURCE ORDER IS LOAD-BEARING. ours_last() re-buckets rows into
    # AR / comparator / control / ours but preserves the order WITHIN each
    # bucket, so the sequence here is what the reader sees inside a bucket.
    # Ordering is softly chronological (Anton 2026-08-15): Qwen3 before
    # Qwen3.5 among the counterparts.
    ("Qwen3-1.7B",          "Qwen_Qwen3-1.7B@main",                1.409, "---",  "1.4", True),
    ("Qwen3.5-2B",          "Qwen_Qwen3.5-2B@main",                1.373, "---",  "1.4", True),
    ("CoDA",           "coda-1.7b-base@main",                 1.409, "200B", "1.4", True),
    ("\\dqctrl{}-1.7B",     "dqwen3-1.7b-base-v3@step25000-swa",   1.409, "50B",  "1.4", True),
    ("\\dqctrl{}-1.7B",     "dqwen3-1.7b-base-v3@step50000-swa",   1.409, "100B", "1.4", True),
    ("\\dqfam{}-2B",        "dqwen3.5-2b-base-v3@step25000-swa",   1.373, "50B",  "1.4", True),
    ("\\dqfam{}-2B",        "dqwen3.5-2b-base-v3@step50000-swa",   1.373, "100B", "1.4", True),
    # ---- 3.57B class: no comparators exist
    ("Qwen3.5-4B",          "Qwen_Qwen3.5-4B@main",                3.570, "---",  "3.6", False),
    ("\\dqfam{}-4B",        "dqwen3.5-4b-base-v3@step25000-swa",   3.570, "50B",  "3.6", False),
    ("\\dqfam{}-4B",        "dqwen3.5-4b-base-v3@step50000-swa",   3.570, "100B", "3.6", False),
    # ---- 6.5-7B class: the crowded one. Counterparts chronological
    # (Qwen2.5 -> Qwen2.5-Coder -> Qwen3.5); comparators likewise, LLaDA-8B
    # (Feb 2025) ahead of the Dream-7B family (Aug/Sep 2025).
    ("Qwen2.5-7B",          "Qwen_Qwen2.5-7B@main",                6.526, "---",  "7",   True),
    ("Qwen2.5-Coder-7B",    "Qwen_Qwen2.5-Coder-7B@main",          6.526, "---",  "7",   True),
    ("Qwen3.5-9B",          "Qwen_Qwen3.5-9B@main",                6.920, "---",  "7",   True),
    ("LLaDA-8B",            "llada-8b-base@main",                  6.980, "2.3T", "7",   True),
    ("Dream-7B",         "dream-7b-base@main",                  6.526, "580B", "7",   True),
    ("Dream-Coder-7B",      "dream-coder-7b-base@main",            6.526, "322B", "7",   True),
    ("\\dqfam{}-9B",        "dqwen3.5-9b-base-v3@step25000-swa",   6.920, "50B",  "7",   True),
    ("\\dqfam{}-9B",        "dqwen3.5-9b-base-v3@step50000-swa",   6.920, "100B", "7",   True),
]

# GROUP headers stay APPROXIMATE, individual trunks stay at two decimals
# (Anton 2026-08-15). The two are different jobs: a class label names a
# neighborhood several models share, so \approx is honest and a spurious
# two-decimal span would imply the group has one size. The per-model `trunk`
# column beneath is the measurement and is always 2dp.
CLASS_HDR = {
    "0.5": r"${\approx}0.5$B trunk",
    "1.4": r"${\approx}1.4$B trunk",
    "3.6": r"${\approx}3.6$B trunk",
    "7":   r"$6.5$--$7$B trunk",
}
MAIN_CLASSES = ["1.4", "7"]


def run(a):
    return subprocess.run([PY, "summarize.py"] + a, cwd=CWD,
                          capture_output=True, text=True).stdout


merged = {}
pat = re.compile(r"^MERGED (\S+) (\S+) (\S+): n_docs=\d+ \[\d+ stripes\]\s+(.*)$")
for line in run(["--merge", "--store", STORE]).splitlines():
    m = pat.match(line)
    if not m:
        continue
    model, bench, decode, metrics = m.groups()
    d = {}
    for part in metrics.split(","):
        if "=" in part:
            k, v = part.rsplit("=", 1)
            try:
                d[k.strip()] = float(v)
            except ValueError:
                pass
    merged[(model, bench, decode)] = d

raw = defaultdict(dict)
for line in run(["--store", STORE]).splitlines()[1:]:
    f = line.split()
    if len(f) < 7 or f[1] == "model@revision":
        continue
    try:
        raw[(f[1], f[2], f[3])][f[5]] = float(f[6])
    except ValueError:
        pass


def value(key, bench):
    decode = "ar" if key.startswith("Qwen_") else (
        "mc-nelbo" if bench == "mmlu" else HEAD)
    d = merged.get((key, bench, decode)) or raw.get((key, bench, decode), {})
    if not d:
        return None
    if bench == "math500":
        return d.get(MATH_METRIC, d.get("exact_match"))
    for k in ("exact_match", "pass@1", "pass_at_1", "acc", "math_verify"):
        if k in d:
            return d[k]
    return None


def decorate(label, key):
    """Name the control in words. Nothing else is decorated.

    DERIVED FROM THE STORE KEY, never hand-written into the label, so a row
    cannot be mislabelled by editing one of two places.

    ⚠ WHAT THIS REPLACED, AND WHY NOTHING ELSE IS MARKED (2026-08-21).

    First it was (AR)/(H)/(F) on every row -- 18-21 tags a table, a badge on
    essentially every row, which distinguishes nothing. Both axes they encoded
    are already in the table: the Qwen3.5 name means hybrid without exception,
    and the em-dash in the tokens column means unadapted. Architecture moved to
    tab:model-registry's `attn` column, stated once for the whole paper.

    Then bold marked our own models. That went too, for two reasons. Bold
    ALREADY means "best number" in these tables, so the caption had to explain
    two jobs for one device. And it was redundant: the tables order our models
    last within each class, our names carry a "d" prefix, and in
    tab:budget-trade every block is parent-then-ours, so the position already
    says it.

    What was genuinely invisible is the CONTROL: dQwen3-1.7B and dQwen3.5-2B
    differ by one character and sit adjacent. Only that gets a mark, and it is
    a word rather than a badge -- so no table carries any color at all. Color
    lives in the figures, where it does work.
    """
    return label


def ours_last(rows):
    """Within each size class, put OUR models at the bottom.

    Anton 2026-08-15: ours reading last is what signals which rows are the
    contribution. This breaks the trunk sort inside a class, which is fine --
    the trunk column is right there, so nothing is hidden by the reorder, and
    across classes the trunk ordering still holds. Relative order among the
    comparators, and among ours, is preserved.
    """
    out, seen = [], []
    for cls in dict.fromkeys(r[4] for r in rows):
        block = [r for r in rows if r[4] == cls]
        # Reading order per class: AR counterparts, then comparator DLMs,
        # then our control, then our released family. AR first because they
        # are the reference everything else is measured against (Anton
        # 2026-08-15); ours last because the bottom row is the one the paper
        # is about. The trunk sort inside a class is deliberately broken --
        # the trunk column is right there, so nothing is hidden.
        ar = [r for r in block if r[1].startswith("Qwen_")]
        ctrl = [r for r in block if r[1].startswith("dqwen3-")]
        mine = [r for r in block if r[1].startswith("dqwen3.5-")]
        theirs = [r for r in block
                  if not r[1].startswith(("dqwen", "Qwen_"))]
        out += ar + theirs + ctrl + mine
        seen.append(cls)
    return out


def best_by_class(rows):
    """(class, bench) -> the best value among DIFFUSION rows of that class.

    ⚠ THREE RULES, AND EACH ONE IS A DECISION.

    1. AR rows are excluded. They are the counterparts our models are adapted
       FROM, reference points rather than entrants; bolding them would turn a
       provenance column into a leaderboard.
    2. A class with only ONE diffusion family is skipped entirely. Bolding is a
       comparison, and where we are the only model in the band the mark would
       compare our two checkpoints against each other and read as decoration.
       That skips the 0.5B and 3.6B bands.
    3. Ties bold every cell that holds the best value, not the first one.

    ⚠ THIS CUTS BOTH WAYS AND MUST BE LEFT TO. In the 1.4B band the rule bolds
    the full-attention control against our hybrid on most columns. That is the
    knowledge-and-mathematics shortfall sec:eval-hybrid already states, made
    legible. Do not add an exception to hide it.
    """
    fam, vals = {}, {}
    for _, key, _, _, cls, _ in rows:
        if key.startswith("Qwen_"):
            continue
        fam.setdefault(cls, set()).add(key.split("@")[0])
        for b in BENCH:
            v = value(key, b)
            if v is not None:
                vals[(cls, b)] = max(v, vals.get((cls, b), float("-inf")))
    return {k: v for k, v in vals.items() if len(fam.get(k[0], ())) > 1}


def emit(rows, ncol):
    best = best_by_class(rows)
    out, seen = [], None
    for label, key, trunk, tok, cls, _ in rows:
        label = decorate(label, key)
        if cls != seen:
            if seen is not None:
                out.append(r"\midrule")
            out.append(rf"\multicolumn{{{ncol}}}{{l}}{{\emph{{{CLASS_HDR[cls]}}}}} \\")
            seen = cls
        cells = []
        for b in BENCH:
            v = value(key, b)
            if v is None:
                cells.append(r"\red{--}")
                continue
            top = (not key.startswith("Qwen_")
                   and abs(v - best.get((cls, b), float("inf"))) < 1e-9)
            cells.append(rf"\textbf{{{v:.2f}}}" if top else f"{v:.2f}")
        # Unit on the cell, matching the parameter table in fig:hybrid-block (Anton 2026-08-15).
        out.append(f"{label} & {trunk:.2f}B & {tok} & "
                   + " & ".join(cells) + r" \\")
    return "\n".join(out)


full = "--full" in sys.argv
rows = ours_last(R if full else [r for r in R if r[5]])
print(emit(rows, 10))


==> scripts/gen_budget_trade.py <==
"""Emit the tab:budget-trade rows (§4.2's over-adaptation grid) from the
dQwen cluster GATE store.

Bold = the higher of each 50B/100B pair, COMPUTED, never hand-applied, so
the bolding can never drift from the numbers it marks.

It also AUDITS the direction of every pair, because the table's whole claim
is that bold zigzags: 50B ahead on knowledge/math, 100B ahead on code. The
audit is the point — the pattern is NOT the 16/16 the PROBE-era numbers
showed, and any prose written on this table has to survive the exceptions it
prints. Run it and read the count; do not quote a count from a comment.

PROTOCOL TRAP, inherited 2026-08-20 from the retired budget_trade_grid.py
(found 2026-08-11). battery/ contains BOTH mmlu_* (0-shot) and mmlu5shot_*
(5-shot) files for the same checkpoints, while battery4b/'s mmlu_* files are
themselves 5-shot. The paper's protocol is MMLU 5-shot, so for battery/ the
mmlu5shot_ file is the citable one (0.8B@50k: 30.22, not the 0-shot 29.84).
Select by reading num_fewshot out of each file's config, NEVER by filename.
Those raw files live in ~/foo/dQwen/_runs/battery/ and .../battery4b/.

budget_trade_grid.py was this script's PROBE-era predecessor and read that
raw store directly. It survived long enough to report 9B HumanEval as +2.44
where the shipped table has -1.82 -- opposite sign, no warning, because
nothing gated it. Deleted rather than fixed: the GATE store above is the
single source now, and a second reader of a superseded store is a trap even
when its arithmetic is right.

SECOND AUDIT, added 2026-08-19 with the dQwen3-1.7B control block: the
BACKBONE comparison. The control exists in this table so a reader can see why
dQwen3.5-2B trails dQwen3-1.7B on mathematics, and the claim being made is
that the difference is inherited from the AR parent rather than produced by
adaptation. That is a factual claim about two rows of this table, so the
script checks it rather than leaving it to the caption.

Source: ~/foo/dQwen/_runs/grid_v1_vista. Paste the rows between \\midrule
and \\bottomrule in figures/budget-trade.tex.

Run: /ssd1/ayx98/miniconda3/envs/adlmc/bin/python scripts/gen_budget_trade.py
"""
import re, subprocess
from collections import defaultdict

PY = "/ssd1/ayx98/miniconda3/envs/adlmc/bin/python"
CWD = "/home/ayx98/foo/dQwen"
# ⚠ HEAD FLIPPED 2026-08-17 (Anton): the main tables now report FULL-CANVAS
# decoding, not block-32. Block moves to the appendix. Two reasons it is safe,
# both checked before the change rather than after:
#   - COVERAGE IS 1:1. standard-static-s1024 has exactly 84 cells, the same
#     count as block32-static-s32, so no row loses a number.
#   - THE PAPER'S CLAIMS SURVIVE. dQwen3.5-2B leads CoDA 3/4 under both
#     regimes; the control leads CoDA 4/4 under both.
# ⚠ WHAT DID CHANGE, and the prose had to follow: our 9B at 50B tokens scores
#   74.98 on GSM8K under standard against Dream-7B's 74.91 -- level, not
#   trailing. And the 50B->100B code gains grow (2 of 16 clearing their
#   resolution floor under block, 6 of 16 under standard), which is why §4.2's
#   observation paragraph now carries the size split.
STORE, HEAD = "grid_v1_vista", "standard-static-s1024"
MATH_METRIC = "math_verify"

BENCH = ["mmlu", "gsm8k", "math500", "humaneval", "humaneval-plus",
         "mbpp", "mbpp-plus"]
KNOWLEDGE = {"mmlu", "gsm8k", "math500"}   # expect 50B higher
CODE = {"humaneval", "humaneval-plus", "mbpp", "mbpp-plus"}  # expect 100B

# (DLM label, DLM store-key stem, AR counterpart store key, AR label).
# The AR row is the ceiling each pair is being spent against; it comes from
# the SAME store as tab:benchmark-grid, so the two tables cannot disagree.
#
# ⚠ THE "(H)" MARKER IS BACK, 2026-08-19 (Anton). It was dropped on 08-14 for
# a stated reason -- "every model in this table is hybrid, so the marker would
# mark nothing" -- and adding the dQwen3-1.7B control BREAKS exactly that
# condition. The control is adapted from full-attention Qwen3, so the table
# now mixes two attention regimes, and the whole point of the control block is
# that dQwen3-1.7B beats dQwen3.5-2B on mathematics. Without the marker a
# reader can read that gap as an attention-architecture result. It is not: the
# AR rows show the same ordering with no adaptation involved. Tagging is
# derived from the store key here, exactly as in gen_benchmark_grid.py, so the
# two tables cannot end up using the convention differently.
BLOCKS = [
    (r"\dqfam{}-0.8B", "dqwen3.5-0.8b-base-v3",
     "Qwen_Qwen3.5-0.8B@main", r"Qwen3.5-0.8B"),
    (r"\dqfam{}-2B", "dqwen3.5-2b-base-v3",
     "Qwen_Qwen3.5-2B@main", r"Qwen3.5-2B"),
    (r"\dqfam{}-4B", "dqwen3.5-4b-base-v3",
     "Qwen_Qwen3.5-4B@main", r"Qwen3.5-4B"),
    (r"\dqfam{}-9B", "dqwen3.5-9b-base-v3",
     "Qwen_Qwen3.5-9B@main", r"Qwen3.5-9B"),
    # ⚠ THE CONTROL BLOCK GOES LAST (Anton, 2026-08-21), reversing its
    # 2026-08-19 placement. It sat second so it would be ADJACENT to
    # dQwen3.5-2B: the two are a matched-trunk pair, 1.41B against 1.37B, and
    # that adjacency is what let a reader compare the architectures by eye
    # with size, schedule, data and protocol all held.
    #
    # THE TRADE, STATED SO IT IS NOT REDISCOVERED. Moving it costs that
    # adjacency -- the matched pair is now four blocks apart and sec 4.1's
    # comparison has to be read rather than seen. It buys an uninterrupted
    # family in size order, 0.8B -> 2B -> 4B -> 9B, and puts the one
    # full-attention arm at the bottom where it reads as a separate thing
    # rather than as an interruption. This table argues about what extra
    # TOKENS buy, which is the family's trajectory; the architecture argument
    # lives in sec 4.1 and fig:convergence-vs-control.
    (r"\dqctrl{}-1.7B", "dqwen3-1.7b-base-v3",
     "Qwen_Qwen3-1.7B@main", r"Qwen3-1.7B"),
]


def run(a):
    return subprocess.run([PY, "summarize.py"] + a, cwd=CWD,
                          capture_output=True, text=True).stdout


merged = {}
pat = re.compile(r"^MERGED (\S+) (\S+) (\S+): n_docs=\d+ \[\d+ stripes\]\s+(.*)$")
for line in run(["--merge", "--store", STORE]).splitlines():
    m = pat.match(line)
    if not m:
        continue
    model, bench, decode, metrics = m.groups()
    d = {}
    for part in metrics.split(","):
        if "=" in part:
            k, v = part.rsplit("=", 1)
            try:
                d[k.strip()] = float(v)
            except ValueError:
                pass
    merged[(model, bench, decode)] = d

raw = defaultdict(dict)
for line in run(["--store", STORE]).splitlines()[1:]:
    f = line.split()
    if len(f) < 7 or f[1] == "model@revision":
        continue
    try:
        raw[(f[1], f[2], f[3])][f[5]] = float(f[6])
    except ValueError:
        pass


def lookup(model, bench):
    decode = "ar" if model.startswith("Qwen_") else (
        "mc-nelbo" if bench == "mmlu" else HEAD)
    d = merged.get((model, bench, decode)) or raw.get((model, bench, decode), {})
    if not d:
        return None
    if bench == "math500":
        return d.get(MATH_METRIC, d.get("exact_match"))
    for k in ("exact_match", "pass@1", "pass_at_1", "acc"):
        if k in d:
            return d[k]
    return None


def value(stem, step, bench):
    return lookup(f"{stem}@step{step}-swa", bench)


def decorate(label, stem):
    """Name the control in words. Nothing else is decorated.

    DERIVED FROM THE STORE KEY, never hand-written into the label, so a row
    cannot be mislabelled by editing one of two places.

    ⚠ WHAT THIS REPLACED, AND WHY NOTHING ELSE IS MARKED (2026-08-21).

    First it was (AR)/(H)/(F) on every row -- 18-21 tags a table, a badge on
    essentially every row, which distinguishes nothing. Both axes they encoded
    are already in the table: the Qwen3.5 name means hybrid without exception,
    and the em-dash in the tokens column means unadapted. Architecture moved to
    tab:model-registry's `attn` column, stated once for the whole paper.

    Then bold marked our own models. That went too, for two reasons. Bold
    ALREADY means "best number" in these tables, so the caption had to explain
    two jobs for one device. And it was redundant: the tables order our models
    last within each class, our names carry a "d" prefix, and in
    tab:budget-trade every block is parent-then-ours, so the position already
    says it.

    What was genuinely invisible is the CONTROL: dQwen3-1.7B and dQwen3.5-2B
    differ by one character and sit adjacent. Only that gets a mark, and it is
    a word rather than a badge -- so no table carries any color at all. Color
    lives in the figures, where it does work.
    """
    return label


def cell(v, bold):
    if v is None:
        return r"\red{--}"
    return rf"\textbf{{{v:.2f}}}" if bold else f"{v:.2f}"


rows, audit = [], []
for i, (label, stem, ar_key, ar_label) in enumerate(BLOCKS):
    label = decorate(label, stem)
    lo = {b: value(stem, "25000", b) for b in BENCH}
    hi = {b: value(stem, "50000", b) for b in BENCH}
    ar = {b: lookup(ar_key, b) for b in BENCH}
    lo_b, hi_b = {}, {}
    for b in BENCH:
        a, c = lo[b], hi[b]
        lo_b[b] = a is not None and c is not None and a > c
        hi_b[b] = a is not None and c is not None and c > a
        if a is not None and c is not None:
            if a == c:
                direction = "TIE"
            else:
                winner = "50B" if a > c else "100B"
                expect = "50B" if b in KNOWLEDGE else "100B"
                direction = "ok" if winner == expect else f"AGAINST ({winner})"
            audit.append((label, b, a, c, direction))
    # AR counterpart FIRST (Anton 2026-08-14): each block then reads as the
    # starting point followed by where adaptation took it, rather than a
    # result with its baseline appended underneath.
    # Never bolded — bold marks the winner of the 50B/100B pair, and the AR
    # row is a reference, not a competitor in that comparison.
    # NO \quad indent: it was about the width of the leading "d", so
    # "Qwen3.5-0.8B" ended up RIGHT-aligned against "dQwen3.5-0.8B" and the
    # whole column read as ragged-left. The AR row is identified by its
    # empty token budget instead, per the caption.
    rows.append(rf"{ar_label} & --- & " +
                " & ".join(cell(ar[b], False) for b in BENCH) + r" \\")
    rows.append(f"{label} & 50B & " +
                " & ".join(cell(lo[b], lo_b[b]) for b in BENCH) + r" \\")
    rows.append(r"               & 100B & " +
                " & ".join(cell(hi[b], hi_b[b]) for b in BENCH) + r" \\")
    if i < len(BLOCKS) - 1:
        rows.append(r"\addlinespace")

print("\n".join(rows))
print()
print("=" * 74)
print("SIGN AUDIT — expected: 50B higher on knowledge/math, 100B higher on code")
print("=" * 74)
bad = [a for a in audit if a[4] != "ok"]
for label, b, a, c, d in audit:
    if d != "ok":
        print(f"  {label:<18} {b:<16} 50B={a:6.2f}  100B={c:6.2f}   <<< {d}")
ok = sum(1 for a in audit if a[4] == "ok")
print(f"\n  {ok}/{len(audit)} pairs follow the expected direction; "
      f"{len(bad)} do not.")

# ── BACKBONE AUDIT ────────────────────────────────────────────────────────
# Qwen3-1.7B (1.41B trunk) against Qwen3.5-2B (1.37B trunk): a matched-trunk
# pair of AR parents, no adaptation on either side, so any difference here is
# the parent and nothing else. Printed for BOTH the parents and the adapted
# checkpoints, because "inherited" means the ordering has to survive
# adaptation, not merely exist before it.
CTRL_AR, FAM_AR = "Qwen_Qwen3-1.7B@main", "Qwen_Qwen3.5-2B@main"
CTRL, FAM = "dqwen3-1.7b-base-v3", "dqwen3.5-2b-base-v3"
print()
print("=" * 74)
print("BACKBONE AUDIT — Qwen3-1.7B vs Qwen3.5-2B (matched trunk, 1.41B/1.37B)")
print("=" * 74)
print(f"  {'benchmark':<16} {'AR parents':>18}   {'@50B':>16}   {'@100B':>16}")
for b in BENCH:
    trio = []
    for a_key, b_key in ((CTRL_AR, FAM_AR),
                         (f"{CTRL}@step25000-swa", f"{FAM}@step25000-swa"),
                         (f"{CTRL}@step50000-swa", f"{FAM}@step50000-swa")):
        x, y = lookup(a_key, b), lookup(b_key, b)
        trio.append(f"{x:5.2f}/{y:5.2f} {x - y:+6.2f}"
                    if x is not None and y is not None else " " * 18)
    print(f"  {b:<16} {trio[0]:>18}   {trio[1]:>16}   {trio[2]:>16}")
print("\n  Each cell is dQwen3-1.7B / dQwen3.5-2B and their difference.")
math_ok = all(
    lookup(a, m) > lookup(c, m)
    for m in ("gsm8k", "math500")
    for a, c in ((CTRL_AR, FAM_AR),
                 (f"{CTRL}@step25000-swa", f"{FAM}@step25000-swa"),
                 (f"{CTRL}@step50000-swa", f"{FAM}@step50000-swa")))
print(f"  MATHEMATICS PREMISE (Qwen3 parent ahead on GSM8K and MATH500, and "
      f"still\n  ahead after adaptation at both budgets): "
      f"{'HOLDS' if math_ok else 'FAILS -- do not print the control block'}")


==> scripts/gen_decode_tables.py <==
#!/usr/bin/env python3
r"""Companion tables for the decode figures: a lossless transcription.

    python scripts/gen_decode_tables.py fixed 7b   -> tab:decode-fixed-7b body
    python scripts/gen_decode_tables.py tau   7b   -> tab:decode-tau-7b body

⚠ THE TABLE HOLDS EXACTLY THE POINTS THE CURVE PLOTS -- no more, no less.
That is the whole design rule, and it is what makes these companions rather
than a second, weaker exhibit. It also forces the two tables to differ:

  FIXED  the curve's x IS the column header (a step budget costs exactly
         that many forwards, for every model), so the cell needs accuracy
         alone and the table is complete.
  TAU    the curve's x is MEASURED FORWARDS, which tau does not fix. Each
         cell therefore carries BOTH coordinates, accuracy over forwards.
         Drop the forwards and the table stops being a transcription.

⚠ A TAU COLUMN IS NOT ONE COMPUTE BUDGET and the caption must say so. At
tau=0.9 the four models spend 130, 237, 307 and 358 forwards -- a 2.8x
spread. Iso-cost columns are not constructible: cost is an OUTCOME of tau,
so equal-cost columns would have to be interpolated, i.e. invented. Strict
tau columns are the only faithful tabulation of what was run; the fix is to
print the cost, not to redefine the column.

⚠ ROWS ARE MODELS (Anton, 2026-08-18), for three reasons: a row then IS the
model's curve, traced in the plot's own left-to-right direction; grouping
rows by benchmark makes one row-block per figure column; and every other
table in this manuscript already puts model in the leftmost column.
"""
import contextlib
import io
import re
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
with contextlib.redirect_stdout(io.StringIO()):
    from sec4_decode_figs import (ACC, ALLSIZES, BENCH, CKPTS, CLASS7, CLASS14,
                                  BASE, FWD, PAIR, STATIC, TAU, TITLE)

# ⚠ "pair2" EXPANDS THE MATCHED PAIR OVER BOTH CHECKPOINTS, because
# fig:app-decode-pair-grid plots one row per checkpoint and the companion has
# to hold the same points. PAIR's keys already carry @step50000-swa, so the
# revision must be split off before the facet's checkpoint is appended --
# otherwise the key becomes "...@step50000-swa@step25000-swa" and matches
# nothing, which is exactly how every panel of that figure once rendered EMPTY
# with no error.
def _pair_by_ckpt():
    out = []
    # ⚠ CHECKPOINT-MAJOR (Anton, 2026-08-19), so the two 50B rows sit together
    # and the two 100B rows sit together. That is also the graphic's own layout
    # -- fig:app-decode-pair-grid has one panel ROW per checkpoint -- so table
    # and figure are now read in the same order. Do not flip back to
    # model-major without flipping the figure too.
    for ck, clab in CKPTS:
        for stem, lab, c, m in PAIR:
            # ⚠ THE MANUSCRIPT NAME, NOT THE LEGEND STEM. lab.split(" (")[0]
            # gave "dQwen3.5"/"dQwen3", which drop the size and are names this
            # paper uses nowhere else; PAIR_TABLE is the same mapping the
            # "pair" group applies, so both companions label models alike.
            short = PAIR_TABLE.get(lab, lab.split(" (")[0])
            # ⚠ CKPTS' LABELS CARRY A UNICODE TILDE (U+223C), which matplotlib
            # renders happily and LaTeX does not -- it is a FATAL error, and
            # it presents as a build that hangs rather than one that fails
            # loudly. Same class as the U+26A0 trap: comments take unicode,
            # emitted prose does not. Translate before emitting.
            # ⚠ THE TABLE LABEL IS "dQwen3.5-2B (50B)" (Anton, 2026-08-19).
            # CKPTS' own label -- tilde, "tokens" and all -- pushes this
            # 19-column tabular 12pt past \linewidth even at the 1.5pt
            # \tabcolsep this float already uses. The budget is a parenthetical
            # here, and the caption carries the approximation. The FIGURE legend
            # keeps CKPTS' full label; only this table shortens it.
            # ⚠ THE UNIT STAYS. "dQwen3.5-2B (50B)" is what check_naming.py
            # flags as a size-in-parentheses -- and it is right to, since that
            # is exactly how a parameter count would be written. 50B here is a
            # TOKEN budget, so the word disambiguates it for the reader and for
            # the gate. Only the tilde is dropped, for width.
            tex = clab.replace("\u223c", "").replace("tokens", "toks").strip()
            out.append((f"{stem.split('@')[0]}@{ck}",
                        f"{short} ({tex})", c, m))
    return out


def _table_name(lab):
    """Figure-legend labels are not manuscript names.

    ⚠ ALLSIZES CARRIES "dQwen3.5 (0.8B)", which is the PARENTHETICAL SIZE FORM
    the naming gate bans -- a parenthesis holding only a size. That is fine in
    a matplotlib legend, which scripts/check_naming.py never sees, and a
    violation the moment the same string is emitted into a .tex file. The gate
    caught it; this converts to the manuscript form instead of exempting the
    file.
    """
    m = re.match(r"^(.*?)\s+\((\d+(?:\.\d+)?B)\)$", lab)
    return f"{m.group(1)}-{m.group(2)}" if m else lab


# ⚠ "class14" IS THE COMPANION FOR fig:decode-appendix, which was the one
# frontier figure in the appendix WITHOUT its numbers while its three
# siblings all carry them. It is not the same set as "pair2": this group
# includes CoDA and holds the checkpoint fixed, where pair2 drops CoDA and
# expands the matched pair over both checkpoints.
# ⚠ THE PAIR'S FIGURE LABELS ARE TOO WIDE FOR ITS TABLE (Anton, 2026-08-19).
# "dQwen3.5 (hybrid attention, 1.37B trunk)" is right in a curve legend, which
# has the room and needs the gloss, and it is what made this 19-column table
# the one overfull box in the build -- 57pt past \linewidth. The figure keeps
# the long form; only the table column is shortened. Architecture and trunk
# sizes are in tab:model-registry and in §4.1's prose.
PAIR_TABLE = {"dQwen3.5 (hybrid attention, 1.37B trunk)": "dQwen3.5-2B",
              "dQwen3 (full attention, 1.41B trunk)": "dQwen3-1.7B"}

GROUPS = {"7b": CLASS7, "class14": CLASS14,
          "pair": [(k, PAIR_TABLE.get(l, l), c, m) for k, l, c, m in PAIR],
          "allsizes": [(k, _table_name(l), c, m) for k, l, c, m in ALLSIZES],
          "pair2": _pair_by_ckpt()}


def cell_fixed(key, bench, s):
    v = ACC.get((key, bench, f"standard-static-s{s}"))
    return f"{v:.2f}" if v is not None else r"\red{--}"


def cell_tau(key, bench, t):
    """Accuracy over the MEAN SPEEDUP that threshold actually bought.

    ⚠ THE GRAY NUMBER WAS FORWARD PASSES (Anton, 2026-08-26). It is now
    BASE/passes, so it reads in the same unit as every axis in the paper and as
    the fixed-budget headers beside it. A threshold does not fix a budget, so
    this is an average over the benchmark's problems -- which is exactly why it
    is reported per cell rather than promised by the column header.
    """
    a = ACC.get((key, bench, f"standard-tau{t}"))
    f = FWD.get((key, bench, f"standard-tau{t}"))
    if a is None or f is None:
        return r"\red{--}"
    # ⚠ $...$ REQUIRED. \stackcell puts its second argument in a tabular,
    # i.e. TEXT mode, so a bare \times is "Missing $ inserted".
    return rf"\stackcell{{{a:.2f}}}{{${BASE / f:.1f}\times$}}"


def emit(kind, group):
    """Rows are models; benchmarks are COLUMN GROUPS (Anton, 2026-08-18).

    ⚠ THIS SHAPE EXISTS TO STOP REPEATING THE MODEL NAMES. With benchmarks as
    row blocks each model was written three times and the table ran tall and
    narrow; as column groups it is written once and the table is wide and
    short, which suits a page better and keeps every benchmark for a given
    model on one line.
    """
    models = GROUPS[group]
    # ⚠ COLUMNS RUN SLOW-TO-FAST, matching every speedup axis in the paper.
    # STATIC reverses so 1024 (1x) leads and 64 (16x) trails. TAU reverses too,
    # and less obviously: a HIGHER threshold is more conservative, spends more
    # passes and therefore buys LESS speedup, so 0.95 is the slow end and 0.5
    # the fast one.
    cols = STATIC[::-1] if kind == "fixed" else TAU[::-1]
    out = []
    for key, lab, _c, _m in models:
        cells = []
        for bench in BENCH:
            for c in cols:
                cells.append(cell_fixed(key, bench, c) if kind == "fixed"
                             else cell_tau(key, bench, c))
        out.append(f"{lab} & " + " & ".join(cells) + r" \\")
    return "\n".join(out)


def header(kind):
    cols = STATIC[::-1] if kind == "fixed" else TAU[::-1]
    n = len(cols)
    spans = " & ".join(rf"\multicolumn{{{n}}}{{c}}{{{TITLE[b]}}}" for b in BENCH)
    rules = "".join(rf"\cmidrule(lr){{{2 + i * n}-{1 + (i + 1) * n}}}"
                    for i in range(len(BENCH)))
    if kind == "fixed":
        # a budget IS its speedup here, so the header states the useful one
        sub = " & ".join(rf"${BASE // c}\times$" for c in cols)
    else:
        sub = " & ".join(str(c) for c in cols)
    return (f" & {spans} \\\\\n{rules}\n"
            f"model & " + " & ".join([sub] * len(BENCH)) + r" \\")


def colspec(kind):
    n = len(STATIC if kind == "fixed" else TAU)
    return "l" + ("r" * n) * len(BENCH)


if __name__ == "__main__":
    kind = sys.argv[1] if len(sys.argv) > 1 else "fixed"
    group = sys.argv[2] if len(sys.argv) > 2 else "7b"
    print(emit(kind, group))


==> scripts/gen_decode_terminators.py <==
#!/usr/bin/env python3
r"""Rebuild scripts/_data/decode_terminators.json for the C.8 trajectory figure.

    python scripts/gen_decode_terminators.py [--check]

⚠ WHY THIS FILE EXISTS NOW. It did not before. decode_trajectories.py's
docstring named a `gen_decode_terminators.py` as the builder of its data, but
no such script was ever committed -- only the JSON it emitted. So the band on
the paper's trajectory figure had no reproducible source, and when the C.8
campaign grew from four models to nine (2026-08-21) the table silently covered
four of them: five rows lost their band, which read as "these models extracted
no solution" when in fact CoDA and dQwen3.5-0.8B produced the two LONGEST
solutions on the page. Committed this time.

WHAT A VALUE MEANS, recovered by matching the old file exactly:

    graded   len(tokenize(raw_generation[:graded_prefix_chars]))
             -- the extracted solution's extent in POSITIONS, which is what
             the figure shades. It is the region the grader read, and says
             nothing about whether that region was CORRECT: a failing
             generation still has one (Anton, 2026-08-21).
    term     [position, kind] of the first special token, or None
    special  every special-token position

Only `graded` is consumed by the figure; the other two are carried because the
old file had them and something later may want them.

⚠ TOKENIZERS COME FROM THE LOCAL HF CACHE, and our five are under the OLD org
name EER6b -- the same weights now published as UT-IFML. A tokenizer is not
affected by the rename. Set HF_HOME=/ssd1/ayx98/cache/huggingface.

⚠ VALIDATE, DO NOT TRUST. --check recomputes the four models the old file
already had and refuses to write unless every one of their 5,904 `graded`
values reproduces bit-for-bit. That is the only guard that the definition
recovered above is the definition that was actually used.
"""
import argparse
import json
import os
from pathlib import Path

os.environ.setdefault("HF_HOME", "/ssd1/ayx98/cache/huggingface")
from transformers import AutoTokenizer                              # noqa: E402

RUN = Path("/home/ayx98/foo/dQwen/_runs/20260818-140400-c8-trajectories-he164-g256")
OUT = Path(__file__).resolve().parent / "_data" / "decode_terminators.json"

REPO = {"llada-8b-base": "GSAI-ML/LLaDA-8B-Base",
        "dream-7b-base": "Dream-org/Dream-v0-Base-7B",
        "dream-coder-7b-base": "Dream-org/Dream-Coder-v0-Base-7B",
        "coda-1.7b-base": "Salesforce/CoDA-v0-Base",
        "dqwen3-1.7b-base-v3": "EER6b/dQwen3-1.7B-Base-v3",
        "dqwen3.5-0.8b-base-v3": "EER6b/dQwen3.5-0.8B-Base-v3",
        "dqwen3.5-2b-base-v3": "EER6b/dQwen3.5-2B-Base-v3",
        "dqwen3.5-4b-base-v3": "EER6b/dQwen3.5-4B-Base-v3",
        "dqwen3.5-9b-base-v3": "EER6b/dQwen3.5-9B-Base-v3"}


def kind_of(tok, tid):
    """eos / pad / other -- the label the old file used for `term`."""
    if tid == tok.eos_token_id:
        return "eos"
    if tid == tok.pad_token_id:
        return "pad"
    return "special"


def entries_for(model, tok):
    out = {}
    for suffix, ns in ((".jsonl", 0), ("_nostop.jsonl", 1)):
        f = RUN / f"trajectories_{model}{suffix}"
        if not f.exists():
            continue
        for line in open(f):
            d = json.loads(line)
            graded = len(tok(d["raw_generation"][:d["graded_prefix_chars"]],
                             add_special_tokens=False)["input_ids"])
            ids = tok(d["raw_generation"], add_special_tokens=False)["input_ids"]
            sp = [i for i, t in enumerate(ids) if t in set(tok.all_special_ids)]
            out[f"{d['model']}|{d['scheme']}|{d['task_id']}|{ns}"] = {
                "term": [sp[0], kind_of(tok, ids[sp[0]])] if sp else None,
                "special": sp,
                "graded": graded,
            }
    return out


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--check", action="store_true",
                    help="verify against the existing file without writing")
    a = ap.parse_args()
    old = json.loads(OUT.read_text()) if OUT.exists() else {}
    new, bad = {}, 0
    for model, repo in REPO.items():
        # ⚠ dQwen3-1.7B-Base-v3's tokenizer_config.json has
        # `extra_special_tokens` as a LIST where transformers expects a dict,
        # so a plain from_pretrained dies with "'list' object has no attribute
        # 'keys'". Ours is the only one of the nine that does this, and it is a
        # repo defect, not a loader quirk -- anyone on current transformers
        # hits it. Overriding with {} is the local workaround; the FIX belongs
        # in the published repo. Flagged for the UT-IFML release 2026-08-21.
        tok = AutoTokenizer.from_pretrained(repo, trust_remote_code=True,
                                            extra_special_tokens={})
        e = entries_for(model, tok)
        shared = [k for k in e if k in old]
        miss = [k for k in shared if e[k]["graded"] != old[k]["graded"]]
        bad += len(miss)
        tag = "NEW" if not shared else f"{len(shared) - len(miss)}/{len(shared)} graded reproduce"
        print(f"  {model:<24} {len(e):>5} entries   {tag}")
        if miss:
            k = miss[0]
            print(f"      MISMATCH e.g. {k}: old {old[k]['graded']} new {e[k]['graded']}")
        new.update(e)
    print(f"\n  total {len(new)} entries across {len(REPO)} models")
    if bad:
        raise SystemExit(f"REFUSING TO WRITE: {bad} graded values do not reproduce")
    print("  all overlapping graded values reproduce exactly")
    if not a.check:
        OUT.write_text(json.dumps(new))
        print(f"  wrote {OUT}")


if __name__ == "__main__":
    main()


==> scripts/gen_format_sensitivity.py <==
#!/usr/bin/env python3
r"""Emit tab:format-sensitivity -- MBPP under two prompt formats.

    python scripts/gen_format_sensitivity.py   > body for figures/format-sensitivity.tex

WHY ONLY MBPP. HumanEval cannot take part: its prompt is a function signature
and docstring, so the model continues a program and there is no scaffold to
vary. MBPP's stock harness is the one that wraps a generation in [BEGIN] and
[DONE], and that wrapper is what this table varies against a plain ```python
fence. Both benchmarks' "+" variants follow their base.

⚠ WHAT THE TABLE IS FOR, so the prose does not overreach: it is a SENSITIVITY
check on our own harness, not a claim that anyone's published number is wrong.
Every model here is measured both ways under the same protocol.

Rows come from gen_benchmark_grid's R/ours_last so this table cannot disagree
with tab:benchmark-grid-full about which models exist or in what order.
"""
import contextlib
import io
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
with contextlib.redirect_stdout(io.StringIO()):
    from gen_benchmark_grid import (CLASS_HDR, HEAD, R, merged,
                                    ours_last, raw)

PAIRS = [("mbpp", "mbpp-fence"), ("mbpp-plus", "mbpp-plus-fence")]


def val(key, bench):
    if key.startswith("Qwen_"):
        return None                      # AR rows are not in the fence sweep
    d = merged.get((key, bench, HEAD)) or raw.get((key, bench, HEAD), {})
    for k in ("exact_match", "pass@1", "pass_at_1", "acc"):
        if k in d:
            return d[k]
    return None


def main():
    out, seen = [], None
    for label, key, trunk, tok, cls, _ in ours_last(R):
        cells, any_val = [], False
        for stock, fence in PAIRS:
            a, b = val(key, stock), val(key, fence)
            if a is None or b is None:
                cells += [r"\red{--}"] * 3
                continue
            any_val = True
            cells += [f"{a:.2f}", f"{b:.2f}", f"{b - a:+.2f}"]
        if not any_val:
            continue                     # drops the AR band entirely
        if cls != seen:
            if seen is not None:
                out.append(r"\midrule")
            out.append(rf"\multicolumn{{9}}{{l}}{{\emph{{{CLASS_HDR[cls]}}}}} \\")
            seen = cls
        out.append(f"{label} & {trunk:.2f}B & {tok} & "
                   + " & ".join(cells) + r" \\")
    print("\n".join(out))


if __name__ == "__main__":
    main()


==> scripts/gen_model_registry.py <==
#!/usr/bin/env python3
r"""Emit tab:model-registry -- every model in the paper, name against measured size.

    python scripts/gen_model_registry.py         # table body on stdout
    python scripts/gen_model_registry.py --raw   # measured numbers, for checking

WHY THIS TABLE EXISTS (Anton, 2026-08-17). Section 4 compares models whose
NAMES ENCODE PARAMETER COUNTS THEY DO NOT HAVE, and until now the paper
asserted that ("vocabulary size and weight tying make the names unreliable as
a measure of size") without ever showing it. This table shows it, and thereby
licenses the short names the section uses -- renaming other people's models is
only defensible if the mapping is printed and verifiable.

    CoDA-1.7B-Base   card says 1.7B   measures 2.03B total
    Dream-v0-7B      name says 7B     measures 7.62B total
    LLaDA-8B         name says 8B     measures 8.02B total   <- accurate
    dQwen3.5-9B      name says 9B     measures 8.95B total

⚠ IT MUST CUT BOTH WAYS OR IT IS ADVOCACY. On trunk our "9B" (6.92B) is
SMALLER than LLaDA-8B's "8B" (6.98B), and our "2B" (1.37B) is smaller than the
"1.7B" control-1.41B. Both corrections cost us. Keep every row, including
the ones where our own names are the loosest.

⚠ CoDA's 1.7B IS NOT A TYPO ON THEIR PART, and the table should not imply it
is. Qwen3-1.7B (its tied parent) totals 1.721B; CoDA totals 2.032B; the
difference is 0.311B, exactly one embedding matrix. Their number is the
parent's count, and the untied head they trained is what it omits.

METHOD: qwen35_param_decomposition.decompose -- safetensors headers only, no
weight downloads, tie-aware. Totals EXCLUDE the vision tower and MTP head that
the Qwen3.5 VLM repos ship and we discard, so they read smaller than the Qwen
model cards; the caption says so.
"""
import argparse
import importlib.util
import json
import pathlib
import sys

HERE = pathlib.Path(__file__).resolve().parent
spec = importlib.util.spec_from_file_location(
    "pd", HERE / "qwen35_param_decomposition.py")
pd = importlib.util.module_from_spec(spec)
spec.loader.exec_module(pd)

B = 1e9

# (name used in this paper, name as released by its authors, hf repo, group)
# ⚠ "released as" is the AUTHORS' name, which is not always the repo id:
# Salesforce's repo is CoDA-v0-Base while their model card says CoDA-1.7B-Base.
# Both columns are needed -- the repo is what you download, the released name
# is what the literature calls it.
ROWS = [
    ("ours", [
        ("\\dqfam{}-0.8B", "dQwen3.5-0.8B", "UT-IFML/dQwen3.5-0.8B-Base"),
        ("\\dqfam{}-2B",   "dQwen3.5-2B",   "UT-IFML/dQwen3.5-2B-Base"),
        ("\\dqfam{}-4B",   "dQwen3.5-4B",   "UT-IFML/dQwen3.5-4B-Base"),
        ("\\dqfam{}-9B",   "dQwen3.5-9B",   "UT-IFML/dQwen3.5-9B-Base"),
        ("\\dqctrl{}-1.7B", "dQwen3-1.7B",  "UT-IFML/dQwen3-1.7B-Base"),
    ]),
    ("diffusion comparators", [
        ("CoDA",        "CoDA-1.7B-Base",         "Salesforce/CoDA-v0-Base"),
        ("LLaDA-8B",       "LLaDA-8B-Base",          "GSAI-ML/LLaDA-8B-Base"),
        ("Dream-7B",       "Dream-v0-Base-7B",       "Dream-org/Dream-v0-Base-7B"),
        ("Dream-Coder-7B", "Dream-Coder-v0-Base-7B", "Dream-org/Dream-Coder-v0-Base-7B"),
    ]),
    ("autoregressive parents", [
        # ORDER IS LOAD-BEARING (Anton, 2026-08-21): the Qwen3.5 family runs
        # first and unbroken, then the full-attention counterparts. Qwen3-1.7B
        # used to open this group and split the hybrids in two, which the
        # `attn` column made obvious -- H,H,H,H,F,F,F reads as one block where
        # F,H,H,H,H,F,F reads as noise.
        ("Qwen3.5-0.8B",      "Qwen3.5-0.8B",      "Qwen/Qwen3.5-0.8B"),
        ("Qwen3.5-2B",        "Qwen3.5-2B",        "Qwen/Qwen3.5-2B"),
        ("Qwen3.5-4B",        "Qwen3.5-4B",        "Qwen/Qwen3.5-4B"),
        ("Qwen3.5-9B",        "Qwen3.5-9B",        "Qwen/Qwen3.5-9B"),
        ("Qwen3-1.7B",        "Qwen3-1.7B",        "Qwen/Qwen3-1.7B"),
        ("Qwen2.5-7B",        "Qwen2.5-7B",        "Qwen/Qwen2.5-7B"),
        ("Qwen2.5-Coder-7B",  "Qwen2.5-Coder-7B",  "Qwen/Qwen2.5-Coder-7B"),
    ]),
]


CACHE = HERE / "_param_cache.json"


def measure(repo):
    """Parameter counts, read from the repo's safetensors HEADERS (no weights).

    ⚠ WHY THERE IS A CACHE AT ALL, 2026-08-20. This reads LIVE from the Hub, so
    it fails on any repo that does not exist yet -- and it does not fail alone:
    regen_tables.py runs the generators in a pool and one non-zero exit takes
    down the whole `make.sh full` gate. That is what happened when our repos
    were renamed EER6b/... -> UT-IFML/..., which is a rename we make BEFORE the
    new repos are pushed.

    So: measure live when we can, fall back to the committed cache when we
    cannot, and say loudly which one happened. The fallback is DEGRADED -- it
    checks the table against the cache, not against the weights -- and the
    warning exists so nobody mistakes a cached pass for a verified one. Once
    the repos are public this goes back to verifying the real thing on its own.

    Do not "simplify" this to cache-first. The gate's whole value is that
    Table 1 cannot drift from the weights it describes.
    """
    cache = json.loads(CACHE.read_text()) if CACHE.exists() else {}
    try:
        comp, total, raw, tie_note, gdn, attn = pd.decompose(repo)
    except Exception as exc:
        if repo in cache:
            print(f"  !! {repo}: unreachable ({type(exc).__name__}); using the "
                  f"cached counts. DEGRADED -- verified against the cache, not "
                  f"the weights.", file=sys.stderr)
            return tuple(cache[repo])
        raise
    trunk = comp["trunk_gdn"] + comp["trunk_attn"] + comp["trunk_other"]
    kept = trunk + comp["embed"] + comp["lm_head"]
    got = [trunk, comp["embed"], comp["lm_head"], kept, tie_note]
    if cache.get(repo) != got:                 # refresh once the repo is live
        cache[repo] = got
        CACHE.write_text(json.dumps(cache, indent=1, sort_keys=True) + "\n")
    return tuple(got)


def head_word(tie_note):
    return "untied" if tie_note.startswith("UNTIED") else "tied"


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--raw", action="store_true", help="numbers, not LaTeX")
    a = ap.parse_args()

    out = []
    for group, rows in ROWS:
        if not a.raw:
            out.append(f"\\multicolumn{{7}}{{l}}{{\\emph{{{group}}}}} \\\\")
        for disp, released, repo in rows:
            trunk, emb, head, total, tie = measure(repo)
            if a.raw:
                out.append(f"{disp:<22} {released:<24} trunk {trunk/B:6.3f}B  "
                           f"emb {emb/B:5.3f}B  head {head/B:5.3f}B  "
                           f"total {total/B:6.3f}B  {tie}")
            else:
                # THE REPO, not the authors' display name. For every model but
                # one the repo already contains the size-bearing name (
                # Dream-v0-Base-7B, LLaDA-8B-Base), so it shows the claim and
                # the measurement in the same row while also being the thing
                # you can actually download. CoDA is the exception -- its repo
                # is CoDA-v0-Base and only its model card says 1.7B -- and the
                # caption carries that.
                repo_tex = repo.replace("_", "\\_")
                # COLUMNS MIRROR the parameter table in fig:hybrid-block (Anton, 2026-08-17):
                # trunk / embedding / LM head / total, in that order. Two
                # gains over the earlier trunk/total/tied-or-untied form.
                # (1) The decomposition ADDS UP on the page, so CoDA's story
                #     needs no prose: 1.41 + 0.31 + 0.31 = 2.03, with the
                #     untied head visible as a real 0.31B rather than as the
                #     word "untied", which the reader had to take on trust.
                # (2) The reader has already met this shape in §2.2, so the
                #     table teaches nothing new.
                # `tied` goes in the LM-head cell exactly as tab:backbone-
                # params does it -- the tie information survives the change.
                head_cell = "tied" if head == 0 else f"{head/B:.2f}B"
                # ATTENTION TYPE, DERIVED FROM THE NAME rather than hand-
                # written, on the same rule as gen_benchmark_grid.marker():
                # the Qwen3.5 family is hybrid, every other backbone here is
                # full attention. This column is why the colored (H)/(F)/(AR)
                # tags can come off the other tables -- the roster states the
                # fact once, in no color, in the one table whose job is
                # enumeration rather than argument.
                attn = "H" if "qwen3.5-" in released.lower() else "F"
                out.append(
                    f"{disp} & {attn} & \\texttt{{\\scriptsize {repo_tex}}} & "
                    f"{trunk/B:.2f}B & {emb/B:.2f}B & {head_cell} & "
                    f"{total/B:.2f}B \\\\")
        if not a.raw and group != ROWS[-1][0]:
            out.append("\\midrule")
    print("\n".join(out))


if __name__ == "__main__":
    main()


==> scripts/gen_reproduction.py <==
#!/usr/bin/env python3
r"""Emit tab:reproduction's body -- our measurements against published numbers.

    python scripts/gen_reproduction.py

WHY THIS EXISTS (2026-08-17). The table's MEASURED column used to be
hand-transcribed, so it was the one exhibit `regen_tables --check` could not
police. That mattered the moment §4 flipped its head decode from
`block32-static-s32` to `standard-static-s1024`: every "ours" cell moves, and
nothing would have caught the table silently disagreeing with
tab:benchmark-grid. Generating it makes the two impossible to desynchronise.

⚠ THE PUBLISHED COLUMN STAYS HAND-MAINTAINED, deliberately. Those numbers are
transcribed from four papers' base-model tables and cannot be derived from any
store; the provenance notes in figures/reproduction.tex record which table and
column each came from, including the Dream-Coder trap (its paper lists the
model under both a base and an instruct table). Do not "generate" them.

⚠ HEAD IS IMPORTED, NOT REDECLARED. It comes from gen_benchmark_grid so this
table cannot end up on a different decode from the main grid -- which is the
exact failure this script was written to prevent.

⚠ BENCHMARK-MAJOR SINCE 2026-08-19, and the pivot is why this file looks the
way it does. The table was model-major: 18 rows of (model, benchmark,
published, ours, difference), whose model column was 78% empty because 18 rows
were encoding a 4x7 grid. It is now ONE ROW PER BENCHMARK with a three-column
band per model -- the same 18 measurements at about half the height. Two
consequences live in this file:
  - the grid is 4x7 = 28 cells and only 18 of them exist, so 10 print as
    dashes. A dash therefore has two possible meanings and they must not be
    merged -- see ABSENT.
  - the two-level header (\multicolumn, \cmidrule) and the tabular preamble
    are hand-written in figures/reproduction.tex ABOVE the splice anchor.
    regen_tables replaces only what lies between the first \midrule and
    \bottomrule, so adding or dropping a MODEL means editing the header there
    as well as MODELS here.
"""
import contextlib
import importlib.util
import io
import pathlib
import re

HERE = pathlib.Path(__file__).resolve().parent
spec = importlib.util.spec_from_file_location("bg", HERE / "gen_benchmark_grid.py")
bg = importlib.util.module_from_spec(spec)
# ⚠ gen_benchmark_grid PRINTS ITS TABLE AT MODULE LEVEL -- it has no
# __main__ guard -- so importing it emits tab:benchmark-grid onto our stdout
# and regen_tables would splice the wrong body into this file.
with contextlib.redirect_stdout(io.StringIO()):
    spec.loader.exec_module(bg)

# (display model, store key). Column order, left to right; the header in
# figures/reproduction.tex spells the same four names and must match.
MODELS = [
    ("LLaDA-8B", "llada-8b-base@main"),
    ("Dream-7B", "dream-7b-base@main"),
    ("Dream-Coder-7B", "dream-coder-7b-base@main"),
    ("CoDA", "coda-1.7b-base@main"),
]

# (row label, store bench). The UNION of what the four papers publish, in
# tab:benchmark-grid's order so a reader moving between the two tables reads
# the benchmarks in the same sequence. No model publishes all seven.
BENCHES = [
    ("MMLU", "mmlu"),
    ("GSM8K", "gsm8k"),
    # ⚠ MATH500 IS DELIBERATELY ABSENT (2026-08-19). All four papers report
    # Hendrycks MATH via minerva_math; none reports the 500-problem subset we
    # measure. Printing our MATH500 against their MATH compared two task sets
    # and rendered a delta that asserted a comparability we do not have.
    # Verified in each project's eval scripts, not inferred from the papers.
    ("HumanEval", "humaneval"),
    ("HumanEval+", "humaneval-plus"),
    ("MBPP", "mbpp"),
    ("MBPP+", "mbpp-plus"),
]

# (store key, store bench) -> (published value, shot-count note).
#
# ⚠ HAND-TRANSCRIBED FROM FOUR PAPERS AND HAND-VERIFIED. Do not re-derive,
# round, or tidy one of these; figures/reproduction.tex records which table
# and column each came from. `note` is the published shot count, carried only
# where it differs from ours, and renders as a superscript marker.
PUBLISHED = {
    # ⚠ arXiv 2502.09992v3 (18 Oct 2025), Table 1, column "LLaDA 8B*". WAS v2
    # (18 Feb 2025), which revised FOUR OF FIVE in v3: GSM8K 70.7->70.3,
    # Math 27.3->31.4, HumanEval 33.5->35.4, MBPP 38.2->40.0; MMLU unchanged.
    # The v3 caption broadens the shared-protocol footnote from three named
    # models to "models" and moves the appendix pointer B.5 -> B.6, so this is
    # a deliberate re-measurement, not a typo fix.
    # ⚠ IT DOES NOT FLATTER US, and that is not why it changed. Median absolute
    # difference over all 18 pairs moves 2.34 -> 2.38. v3 is simply the current
    # version, and quoting a superseded one in a table about protocol honesty
    # is indefensible. Do not "helpfully" revert to the v2 figures.
    ("llada-8b-base@main", "mmlu"): (65.9, None),
    ("llada-8b-base@main", "gsm8k"): (70.3, "4-shot"),
    # ("llada-8b-base@main", "math500"): (31.4, None),  # Hendrycks MATH, v3
    ("llada-8b-base@main", "humaneval"): (35.4, None),
    ("llada-8b-base@main", "mbpp"): (40.0, "4-shot"),

    ("dream-7b-base@main", "mmlu"): (69.5, None),
    ("dream-7b-base@main", "gsm8k"): (77.2, None),
    # ("dream-7b-base@main", "math500"): (39.6, None),  # Hendrycks MATH
    ("dream-7b-base@main", "humaneval"): (57.9, None),
    ("dream-7b-base@main", "mbpp"): (56.2, "4-shot"),

    # ⚠ FROM TABLE 1 ("Base model performance comparison on coding
    # benchmarks"), arXiv 2509.01142v1. CORRECTED 2026-08-19: the four values
    # here were previously 65.6 / 53.8 / 67.3 / 66.2, which are TABLE 2's
    # MMLU / ARC-C / HellaSwag / WinoGrande mapped positionally onto the four
    # coding benchmarks. Verified against the paper's HTML before changing.
    # This is the trap the header warns about, and it caught us.
    # Table 2 (general reasoning, base) and Table 3 (mathematical reasoning,
    # base). Their coding numbers below are Table 1.
    ("dream-coder-7b-base@main", "mmlu"): (65.6, None),
    ("dream-coder-7b-base@main", "gsm8k"): (71.1, None),
    ("dream-coder-7b-base@main", "humaneval"): (66.5, None),
    ("dream-coder-7b-base@main", "humaneval-plus"): (60.4, None),
    ("dream-coder-7b-base@main", "mbpp"): (75.9, None),
    ("dream-coder-7b-base@main", "mbpp-plus"): (61.6, None),

    ("coda-1.7b-base@main", "humaneval"): (29.3, None),
    ("coda-1.7b-base@main", "humaneval-plus"): (23.8, None),
    ("coda-1.7b-base@main", "mbpp"): (35.2, None),
    ("coda-1.7b-base@main", "mbpp-plus"): (46.0, None),
}

# ⚠ STRUCTURALLY ABSENT, WHICH IS NOT THE SAME AS MISSING -- and keeping the
# two apart is the whole job of this set. `bg.value` returning None means our
# eval store lost a measurement it should have, and that has to shout: it is
# the only regression detector this table has. A pair listed HERE was never
# published by that model's authors, so it prints dashes in silence. Before
# the benchmark-major pivot the distinction was free, because the generator
# only ever asked about pairs a paper reported; the 4x7 grid asks about all
# 28, so it has to be written down.
#   LLaDA-8B, Dream-7B      publish plain HumanEval and MBPP, not the EvalPlus
#                           variants.
#   Dream-Coder-7B          publishes MMLU in its Table 2 and GSM8K in its
#                           Table 3, both for the BASE model -- ⚠ these were
#                           wrongly listed absent until 2026-08-19, which cost
#                           us the two tightest deltas in the table. Its MATH
#                           is Hendrycks, not the 500-problem subset, so that
#                           one stays out with everyone else's.
#   CoDA                    publishes coding tables only; it reports neither
#                           MMLU nor GSM8K anywhere, for either model.
ABSENT = {
    ("llada-8b-base@main", "humaneval-plus"),
    ("llada-8b-base@main", "mbpp-plus"),
    ("dream-7b-base@main", "humaneval-plus"),
    ("dream-7b-base@main", "mbpp-plus"),
    ("dream-coder-7b-base@main", "math500"),
    ("coda-1.7b-base@main", "mmlu"),
    ("coda-1.7b-base@main", "gsm8k"),
    ("coda-1.7b-base@main", "math500"),
}

# The one cell §4.3 singles out. Bolding is driven from the DATA rather than
# hand-set, so if the flip shrinks the gap below the threshold the emphasis
# disappears with it instead of lingering as a stale claim.
BOLD_AT = 10.0

DASHES = ["---", "---", "---"]


def published_cell(pub, note):
    r"""The published number, plus a superscript marker if its shot count
    differs from ours.

    ⚠ THE MARKER IS \rlap'd, i.e. set at zero width. The numeric columns are
    right-aligned at \tabcolsep 3.4pt; a marker with width would push the
    three marked values out of line with every other value in their column,
    and there is no room to widen. It overhangs into the column gap instead.
    ⚠ AND IT IS EXPLAINED BENEATH THE TABULAR, in figures/reproduction.tex.
    A table whose subject is protocol differences must not hide one behind an
    unexplained glyph; neither half of this ships without the other.
    """
    # ⚠ THE PER-CELL MARKER IS RETIRED (Anton, 2026-08-19). Shot counts now live
    # in the per-model footnotes in figures/reproduction.tex, so the table
    # carries ONE marker system (letters on the column headers) instead of
    # letters on headers and digits on values. The note is still validated
    # here, and still asserted below, so a change in the data cannot silently
    # desync the footnotes that now carry it.
    if note:
        m = re.fullmatch(r"(\d+)-shot", note)
        if not m:
            raise ValueError(f"unrecognized shot note {note!r} -- expected 'N-shot'")
    return f"{pub}"


out = []
for label, bench in BENCHES:
    cells, warns = [], []
    for disp, key in MODELS:
        entry = PUBLISHED.get((key, bench))
        if entry is None:
            if (key, bench) not in ABSENT:
                warns.append(f"% ⚠ NO PUBLISHED VALUE and not declared absent: "
                             f"{key} {bench}")
            cells += DASHES
            continue
        if (key, bench) in ABSENT:
            warns.append(f"% ⚠ DECLARED ABSENT but published: {key} {bench}")
        pub, note = entry
        got = bg.value(key, bench)
        if got is None:
            warns.append(f"% ⚠ MISSING from the store: {key} {bench}")
            cells += [published_cell(pub, note), "---", "---"]
            continue
        d = got - pub
        cell = f"\\mathbf{{{d:+.1f}}}" if abs(d) >= BOLD_AT else f"{d:+.1f}"
        cells += [published_cell(pub, note), f"{got:.2f}", f"${cell}$"]
    out += warns
    out.append(f"{label} & " + " & ".join(cells) + " \\\\")
print("\n".join(out))


# ⚠ GUARDS THE HAND-WRITTEN FOOTNOTES in figures/reproduction.tex. Those notes
# state each model's shot counts in prose; if PUBLISHED ever changes, this
# fails loudly rather than letting the notes drift out of agreement.
_EXPECTED_SHOTS = {
    ("llada-8b-base@main", "gsm8k"): "4-shot",
    ("llada-8b-base@main", "mbpp"): "4-shot",
    ("dream-7b-base@main", "mbpp"): "4-shot",
}
_actual = {k: v[1] for k, v in PUBLISHED.items() if v[1]}
if _actual != _EXPECTED_SHOTS:
    raise SystemExit(
        "shot notes changed; update the per-model footnotes in "
        f"figures/reproduction.tex\n  expected {_EXPECTED_SHOTS}\n  found    {_actual}")


==> scripts/intro_teaser.py <==
#!/usr/bin/env python3
r"""The introduction's banner: fig:intro-teaser.

    python scripts/intro_teaser.py -> figures/raw/intro_teaser.pdf

Sanjay added an empty placeholder (2026-08-25); this fills it. It has to
carry two claims at a glance: that the hybrid decodes like a DLM, and that it
stays competitive as it decodes more tokens per pass.

⚠ THE ANY-ORDER CLAIM MUST BE COMPARATIVE, NOT ABSOLUTE. Measured, these models
are GLOBALLY left to right -- ARG runs 0.88 to 0.97 -- and only locally
flexible, ARL about 0.64. A banner asserting "any-order" over a near-diagonal
scatter overclaims, and sec 4.5 two pages later says so. What IS surprising and
defensible is that the hybrid's trajectory is indistinguishable from a
from-scratch full-attention DLM's, despite its recurrent layers staying causal.
So the left half shows dQwen3.5-9B BESIDE LLaDA-8B: alone, 0.64 reads as a
diagonal; side by side, the point is that you cannot tell them apart.

⚠ BANNER GEOMETRY. \fitwidth pins the rendered WIDTH to \linewidth (469.76pt),
so aspect sets rendered height. The paper's other wide figures sit at 0.33-0.35
and render 155-165pt, which is the right size for page one; anything above ~0.45
starts eating the first page of text.

⚠ THE RIGHT PANEL IS FIXED-BUDGET, NOT THE TAU FRONTIER (Anton, 2026-08-25).
The frontier says dQwen3.5-9B reaches Dream-Coder's accuracy more cheaply; this
says something stronger and readable without parsing a number -- Dream-Coder
LEADS at full budget, 65.9 to 62.2, and dQwen3.5-9B takes over at 2x and pulls
away at every speedup past it. Degradation, not peak, is what a
parallel-decoding banner is about, and conceding 1x makes the rest credible.

⚠ MIXED CANVAS. The trajectory panels are the 256-canvas C.8 campaign; the
right panel is the paper's 1024-canvas protocol. The caption says so.

The rejected candidates (tau frontier; a two-panel cut) are in this file's
history -- see the drafts gallery entries at 2026-08-25.
"""
import sys
from pathlib import Path

import matplotlib
import numpy as np

matplotlib.use("Agg")
import matplotlib.pyplot as plt                                     # noqa: E402

sys.path.insert(0, str(Path(__file__).resolve().parent))
import decode_order as do                                           # noqa: E402
import sec4_decode_figs as s4                                       # noqa: E402

from figfonts import fonts
import plot_style

F = fonts("intro_teaser")

OUT = Path(__file__).resolve().parent.parent / "figures" / "raw"
TASK, SCHEME = "HumanEval/27", "standard-static-s256"
TEAL, RED, PURPLE, AMBER, INK = "#0F766E", "#B42318", "#6D28D9", "#A16207", "#1f2328"
TRAJ = [("dqwen3.5-9b-base-v3", "dQwen3.5-9B", TEAL),
        ("llada-8b-base", "LLaDA-8B", RED)]
FRONT = [("dqwen3.5-9b-base-v3@step50000-swa", "dQwen3.5-9B", TEAL, "o"),
         ("dream-coder-7b-base@main", "Dream-Coder-7B", AMBER, "^"),
         ("dream-7b-base@main", "Dream-7B", PURPLE, "s"),
         ("llada-8b-base@main", "LLaDA-8B", RED, "D")]

# grid=False is the DEFAULT here because two of the three panels are decode
# trajectories -- scatter fields, where gridlines sit behind the dots and
# clutter. The speedup panel is a line plot and turns its own grid back on,
# matching Figs 5, 9 and 17. Same rule as decode_order/decode_trajectories.
plot_style.apply(F["tick"], grid=False)


def draw_traj(ax, rec, key, label, col, ylab=False):
    r = [x for x in rec[(SCHEME, key)] if x["task"] == TASK][0]
    d = np.asarray(r["d"])
    ok = d >= 0
    ax.plot([0, 256], [0, 256], color="0.75", lw=0.6, zorder=1)
    ax.scatter(d[ok], np.arange(256)[ok], s=1.6, color=col, zorder=2, linewidths=0)
    ax.set_xlim(0, 260); ax.set_ylim(0, 260)
    # ⚠ SQUARE ON PURPOSE (Anton, 2026-08-25). The panel plots a 256x256
    # domain -- forward pass against position, same range on both axes -- so a
    # wider-than-tall box silently shears it: the one-position-per-pass
    # reference stops being the 45 degree line the eye expects, and scatter off
    # it reads as more or less deviation than it is. set_box_aspect pins the
    # BOX, not the data, so it survives whatever width the gridspec allocates.
    ax.set_box_aspect(1)
    ax.set_xticks([1, 128, 256]); ax.set_yticks([1, 128, 256])
    ax.tick_params(labelsize=F["tick"], length=2, pad=1.6)
    # ⚠ NAME INSIDE THE BOX, NOT ABOVE IT. As a title it consumed vertical
    # space the frontier panel beside it does not, so the square panels came
    # out visibly shorter and the row stopped lining up. Inside, all three
    # panels share one vertical extent and the banner gets flatter for free.
    ax.text(0.04, 0.95, label, transform=ax.transAxes, ha="left", va="top",
            fontsize=F["title"], color=col)
    ax.set_xlabel("decoding steps", fontsize=F["label"], labelpad=2.0)
    if ylab:
        ax.set_ylabel("position", fontsize=F["label"], labelpad=2.0)
    # ⚠ NO ARL/ARG PRINTED HERE (Anton, 2026-08-25). The numbers belong in the
    # caption: in-panel they compete with the scatter for the same corner, and
    # a banner should be legible before a reader parses any figure.
    return r["nb"], r["ov"]


def draw_frontier(ax):
    for key, lab, col, mk in FRONT:
        pts = [(s4.FWD.get((key, "humaneval", f"standard-tau{t}")),
                s4.ACC.get((key, "humaneval", f"standard-tau{t}"))) for t in s4.TAU]
        pts = [(x, y) for x, y in pts if x is not None and y is not None]
        if not pts:
            continue
        pts.sort()
        ax.plot(*zip(*pts), color=col, lw=1.1, marker=mk, ms=2.6, zorder=3, label=lab)
    ax.set_xlabel("forward passes per problem", fontsize=F["label"], labelpad=2.0)
    ax.set_ylabel("HumanEval pass@1", fontsize=F["label"], labelpad=2.0)
    ax.tick_params(labelsize=F["tick"], length=2, pad=1.6)
    ax.legend(fontsize=F["legend"], frameon=False, loc="lower right", handlelength=1.3,
              borderpad=0.2, labelspacing=0.25)


def draw_speed(ax):
    ax.grid(True)      # line plot: values read off a distant axis
    """FIXED-BUDGET decoding, x read as a SPEEDUP rather than a step count.

    ⚠ THIS IS THE SHARPER PANEL and it is why the variant exists. The tau
    frontier shows dQwen3.5-9B reaching Dream-Coder's accuracy more cheaply;
    this shows something stronger and easier to read -- Dream-Coder LEADS at
    full budget, 65.9 against 62.2, and dQwen3.5-9B leads at every speedup
    beyond it, by 3 points at 2x and by 12 at 4x. The claim is degradation, not
    peak, which is what a parallel-decoding banner should be about.

    ⚠ MIXED CANVAS. These budgets are the paper's 1024-canvas protocol; the
    trajectory panels beside them are the 256-canvas C.8 campaign. Any caption
    has to say so.
    """
    for key, lab, col, mk in FRONT:
        xs, ys = [], []
        for st in s4.STATIC:
            a = s4.ACC.get((key, "humaneval", f"standard-static-s{st}"))
            if a is not None:
                xs.append(1024 / st); ys.append(a)
        if xs:
            ax.plot(xs, ys, color=col, lw=1.1, marker=mk, ms=2.8, zorder=3, label=lab)
    ax.set_xscale("log", base=2)
    ax.set_xticks([1, 2, 4, 8, 16])
    ax.set_xticklabels([r"$1\times$", r"$2\times$", r"$4\times$", r"$8\times$", r"$16\times$"])
    # ⚠ NO invert_xaxis. Reading left to right must mean GETTING FASTER, so the
    # curves visibly separate as the budget shrinks -- that separation is the
    # claim. Inverted, the reader starts at 16x where everything is near zero
    # and travels toward full budget, which tells the far weaker story "slower
    # is better".
    ax.set_xlabel("decoding NFE speedup", fontsize=F["label"], labelpad=2.0)
    ax.set_ylabel("HumanEval pass@1", fontsize=F["label"], labelpad=2.0)
    ax.tick_params(labelsize=F["tick"], length=2, pad=1.6)
    # ⚠ NO IN-PANEL LEGEND. Four entries at upper right sat directly on the
    # curves, which converge into that corner at 1x. build() puts a single
    # row of legend items under the whole figure instead; the colors are
    # shared with the trajectory panels, so one legend serves all three.


def build(tag, widths, figsize, right=None):
    do.MODELS = [k for k, _, _ in TRAJ]
    rec = do.load()
    fig = plt.figure(figsize=figsize)
    gs = fig.add_gridspec(1, len(widths), width_ratios=widths, wspace=0.34)
    n_traj = len(widths) - 1
    for i in range(n_traj):
        k, lab, col = TRAJ[i]
        draw_traj(fig.add_subplot(gs[0, i]), rec, k, lab, col, ylab=(i == 0))
    axr = fig.add_subplot(gs[0, -1])
    # ⚠ EQUAL HEIGHTS ACROSS THE ROW. The trajectory panels are box_aspect 1, so
    # their height equals their ALLOCATED WIDTH. For the right panel to match it
    # needs height = that same width, i.e. box_aspect = w_traj / w_right taken
    # straight from the gridspec ratios -- hardcoding a number here breaks the
    # moment the ratios are retuned.
    axr.set_box_aspect(widths[0] / widths[-1])
    (right or draw_frontier)(axr)
    handles, labels = axr.get_legend_handles_labels()
    if handles:
        fig.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.5, 0.115),
                   ncol=len(handles), frameon=False, fontsize=F["legend"],
                   handlelength=1.4, columnspacing=1.5, handletextpad=0.5)
        fig.subplots_adjust(bottom=0.17)
    fig.savefig(OUT / f"{tag}.pdf", bbox_inches="tight")
    plt.close(fig)
    print(f"  wrote {tag}.pdf")


if __name__ == "__main__":
    build("intro_teaser", [1, 1, 1.35], (7.2, 2.62), right=draw_speed)


==> scripts/para_lines.py <==
#!/usr/bin/env python3
"""Measure RENDERED paragraph geometry in _out/main.pdf.

Two house rules need this and neither can be checked from the .tex source:

  PARA-8  a body paragraph over 8 rendered lines must justify itself
  PARA-9  no "dangler" -- a last rendered line holding <= 2 words. Anton's
          threshold, 2026-08-18: "if a dangler has <= 2 words, then we
          rewrite. Paragraphs ending in danglers of size >= 3 words are
          fine." So 2 is a defect and 3 is not; do not tighten this to 3.

Usage:  python scripts/para_lines.py [pdf] [max_lines]

⚠ WHY NOT pdftotext's PLAIN OUTPUT. It omits the blank line between some
adjacent paragraphs, which silently merges them and inflates the count; a
14-line "paragraph" reported that way was twice two 7s.

⚠ WHY NOT pdftotext -bbox-layout EITHER. Its line heights come from word
bounding boxes, so they move with ascenders and descenders -- a line with a
parenthesis is "taller" than one without, and thresholding on that picks
table rows instead of prose. pdftohtml -xml reports the actual font size.

Body prose is Palladio Roman at 11pt (size 15 in pdftohtml's units) in black;
captions, tables, and footnotes are smaller or grayed, so the font filter is
what keeps this to prose. Paragraphs are then rebuilt from vertical gaps,
which is what parskip encodes, rather than from poppler's <block> grouping,
which splits around floats.

A paragraph broken across a page boundary is reported as two fragments --
that under-counts rather than over-counts, the safe direction here.
"""
import subprocess
import sys
import xml.etree.ElementTree as ET
from collections import Counter, defaultdict

PDF = sys.argv[1] if len(sys.argv) > 1 else "_out/main.pdf"
MAX_LINES = int(sys.argv[2]) if len(sys.argv) > 2 else 8


def parse(pdf):
    xml = subprocess.run(["pdftohtml", "-xml", "-i", "-stdout", pdf],
                         capture_output=True, check=True).stdout
    root = ET.fromstring(xml)
    fonts = {f.get("id"): (int(f.get("size")), f.get("family"), f.get("color"))
             for f in root.iter("fontspec")}
    pages = []
    for page in root.iter("page"):
        runs = []
        for t in page.iter("text"):
            txt = "".join(t.itertext()).strip()
            if not txt:
                continue
            runs.append({"top": int(t.get("top")), "left": int(t.get("left")),
                         "w": int(t.get("width")), "txt": txt,
                         "font": fonts.get(t.get("font"), (0, "", ""))})
        pages.append(runs)
    return pages


def body_font(pages):
    """Modal (size, color) over Palladio runs, weighted by characters."""
    c = Counter()
    for runs in pages:
        for r in runs:
            size, fam, col = r["font"]
            if "Palladio" in fam:
                c[(size, col)] += len(r["txt"])
    return c.most_common(1)[0][0]


def lines_of(runs, size, color):
    """Merge runs into lines, keeping a line only if body type dominates it.

    A line of prose can carry math, a citation, or \\texttt in another font;
    what disqualifies it is body type being the minority -- that is a caption,
    a table row, or a display.
    """
    rows = defaultdict(list)
    for r in runs:
        rows[r["top"] // 4].append(r)          # 4px bucket absorbs sub/superscript
    out = []
    for key in sorted(rows):
        row = sorted(rows[key], key=lambda r: r["left"])
        # ⚠ SIZE ONLY, NOT COLOR. Citation links are navy (#1a4f9c) at the
        # SAME size as body text, so a citation-heavy line scored as little as
        # 0.16 body and was dropped whole -- which silently truncated or split
        # the paragraph it belonged to, under-counting its length. Measured
        # 2026-08-20: four such lines on pages 1-2 alone, and it is what hid a
        # 12-line §2.1 as a 10-line one. What actually separates prose from a
        # caption or a table row is the SIZE (15 vs 16 here), never the color.
        body = sum(len(r["txt"]) for r in row if r["font"][0] == size)
        total = sum(len(r["txt"]) for r in row)
        if total and body / total > 0.6:
            out.append({"top": min(r["top"] for r in row),
                        "left": min(r["left"] for r in row),
                        "txt": " ".join(r["txt"] for r in row)})
    return out


def paragraphs(pages, size, color):
    per_page, steps = [], []
    for runs in pages:
        ls = lines_of(runs, size, color)
        per_page.append(ls)
        steps += [b["top"] - a["top"] for a, b in zip(ls, ls[1:])]
    step = Counter(s for s in steps if 10 < s < 40).most_common(1)[0][0]
    left = Counter(l["left"] for ls in per_page for l in ls).most_common(1)[0][0]
    out = []
    for pno, ls in enumerate(per_page, start=1):
        cur = []
        for ln in ls:
            starts = abs(ln["left"] - left) > 12     # display, or an indented list
            if cur and (ln["top"] - cur[-1]["top"] > step * 1.3 or starts):
                out.append((pno, cur))
                cur = []
            if starts:
                continue
            cur.append(ln)
        if cur:
            out.append((pno, cur))
    return [(p, ls) for p, ls in out if ls], step


def main():
    pages = parse(PDF)
    size, color = body_font(pages)
    paras, step = paragraphs(pages, size, color)
    long_, dangle = [], []
    for pno, ls in paras:
        if len(ls) < 2:
            continue
        head = " ".join(" ".join(l["txt"] for l in ls).split()[:8])
        # ⚠ A FRAGMENT STARTING LOWERCASE IS A CONTINUATION, NOT A PARAGRAPH.
        # A paragraph broken over a page arrives here as two pieces, and the
        # second begins mid-sentence; so does prose resumed after a display or
        # a float. Neither can be judged, because its opening is somewhere we
        # did not measure. Verified 2026-08-20: all 19 lowercase-opening
        # fragments in this document are continuations and none is a real
        # paragraph, since a real one starts with a capital or a bold
        # \paragraph label. This is also what exempts the acknowledgments,
        # whose tail lands on the next page after a figure caption -- head
        # propagation could not reach across that caption.
        if ls[0]["txt"][:1].islower():
            continue
        tail = ls[-1]["txt"].split()
        if len(ls) > MAX_LINES:
            long_.append((len(ls), pno, head))
        # ⚠ A FRAGMENT IS ONLY A PARAGRAPH IF IT ENDS A SENTENCE. Prose that
        # runs into a display equation is split here -- the vertical gap
        # before the display looks exactly like a paragraph break -- so the
        # last text line before an equation was being reported as a two-word
        # dangler. Two of the four flagged on 2026-08-18 were this: "the
        # posterior," and "per position,", both mid-sentence and both
        # followed by \[ ... \]. Requiring terminal punctuation drops them
        # without hiding a real one, since a real paragraph ends a sentence.
        if len(tail) <= 2 and ls[-1]["txt"].rstrip().endswith((".", "!", "?")):
            dangle.append((len(tail), pno, head, " ".join(tail)))
    print(f"body: {size}u {color}, baseline step {step}px, "
          f"{len(paras)} paragraphs")
    print(f"\n=== over {MAX_LINES} rendered lines ({len(long_)}) ===")
    for n, pg, head in sorted(long_, reverse=True):
        print(f"  {n:2d}  p{pg:<3d} {head}")
    print(f"\n=== danglers ({len(dangle)}) ===")
    for tail, pg, head, last in sorted(dangle):
        print(f"  {tail}w  p{pg:<3d} {head[:56]:58s} -> {last!r}")
    print(f"\n{sum(n - MAX_LINES for n, _, _ in long_)} lines over budget")
    # ⚠ EXIT STATUS IS THE POINT. This script is cited as the checker behind
    # PARA-8/PARA-9, and for its first day it printed violations and exited 0 --
    # a gate that always passes. An audit caught a live one-word dangler that
    # had been reported on stdout and ignored by every caller. Its sibling
    # caption_lines.py already exits 1; match it so this can gate a build.
    return 1 if (long_ or dangle) else 0


sys.exit(main())


==> scripts/plot_style.py <==
r"""One shared matplotlib style for every figure in the report.

Companion to figfonts.py, which owns SIZES. This owns everything else: faces,
ink, spines, rule weight, and the grid. Before it existed, all seven figure
scripts carried their own `plt.rcParams.update({...})` block and had drifted:

  - decode_order.py alone lacked "mathtext.fontset": "cm", so its math set in a
    different face from every other figure;
  - convergence_vs_control.py alone lacked the ink colors and fell back to pure
    black while the rest used INK;
  - decode_order.py alone omitted "URW Palladio L" from the fallback list, so it
    could silently resolve to a different serif on another machine;
  - decode_order.py alone kept a full box ("axes.edgecolor": "0.75") where the
    others hid the top and right spines.

THE GRID IS A PARAMETER WITH NO DEFAULT, and that is deliberate. The rule is:

    grid=True   quantitative line plots, where a value has to be read off an
                axis that may be far away -- Fig 5's wide log panel, Fig 9's
                stable-phase panel spanning 60+ B tokens, the eight narrow
                panels of the throughput figure.
    grid=False  trajectory and scatter plots, where gridlines sit behind a
                field of dots and clutter rather than help -- the decode-order
                figures.

Forcing each caller to say which it is keeps that rule visible at the call
site instead of buried here.
"""
import matplotlib.pyplot as plt

INK = "#1f2328"
SERIF = ["TeX Gyre Pagella", "Palatino", "URW Palladio L", "DejaVu Serif"]

# Canonical palette. Colors follow the ENTITY, never its rank: teal is always
# ours, and a filter that drops a series must not repaint the survivors.
TEAL, RED, PURPLE, AMBER, SLATE = (
    "#0F766E", "#B42318", "#6D28D9", "#A16207", "#64748B")
RAMP = ["#7FB3AD", "#2E9188", "#0F766E", "#0B4A45"]   # ordered, light -> dark


def apply(font_size, grid):
    """Install the house style. `font_size` comes from figfonts.fonts()."""
    plt.rcParams.update({
        "font.family": "serif",
        "font.serif": SERIF,
        "mathtext.fontset": "cm",
        "font.size": font_size,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "axes.linewidth": 0.6,
        "axes.labelcolor": INK,
        "text.color": INK,
        "xtick.color": INK,
        "ytick.color": INK,
        "axes.grid": grid,
        "grid.color": "0.90",
        "grid.linewidth": 0.5,
    })


def shared_xlabel(fig, bottom_axes, text, fontsize, gap_pt=5.0):
    """One x label, placed a FIXED distance under the laid-out axes.

    ⚠ CALL AFTER tight_layout. supxlabel takes a y in figure fractions, which
    is a guess at where the tick labels end, and the guess drifts with figure
    height: the same y=0.02 left an 11.8pt gap under Figure 6 and 18.0pt under
    Figure 7, against matplotlib's usual 4-5pt for an axis label. Measuring the
    axes instead makes the gap the same everywhere.

    `bottom_axes` is the BOTTOM ROW of axes; gap_pt is measured from the lowest
    tick label, not from the axes box.
    """
    fig.canvas.draw()                      # tick labels must exist to measure
    inv = fig.transFigure.inverted()
    low = min(inv.transform((0, a.get_tightbbox().y0))[1] for a in bottom_axes)
    fig.text(0.5, low - gap_pt / (fig.get_figheight() * 72),
             text, ha="center", va="top", fontsize=fontsize)


==> scripts/prep_logos.py <==
#!/usr/bin/env python3
r"""Prepare the Hugging Face and GitHub marks for the artifact link row.

Inputs (committed under figures/raw/, downloaded 2026-08-15):
    hf-logo.png   https://huggingface.co/datasets/huggingface/brand-assets
                    /resolve/main/hf-logo.png          1024x1024 RGBA
    gh-mark.png   https://github.githubassets.com/images/modules/logos_page
                    /GitHub-Mark.png                   560x560 colormap

Outputs, and the only two files the build actually reads:
    hf-logo-flat.png, gh-mark-flat.png

Two reasons this is a build step rather than just a download.

1. ALPHA. The Hugging Face mark arrives RGBA. pdfTeX's handling of a PNG
   alpha channel is inconsistent across engines and viewers, and the classic
   failure is a transparent ground rendering as a BLACK BOX. Compositing onto
   white removes the question; the page behind it is white anyway.

2. PADDING. Both files ship with margin around the mark. Left alone,
   \includegraphics[height=...] sizes the PADDING rather than the ink, so two
   badges given the same height come out at visibly different optical sizes.
   Cropping to the ink bounding box makes `height` mean the same thing for
   both, which is what lets contents/artifact-links.tex tune the two heights
   against each other and have the result hold.

Re-run after replacing either source file; then re-check the vertical
centring recorded in contents/artifact-links.tex, since the per-logo
\raisebox factors are calibrated against these exact crops.
"""

import pathlib

from PIL import Image, ImageChops

RAW = pathlib.Path(__file__).resolve().parent.parent / "figures" / "raw"


def flatten_and_crop(name):
    im = Image.open(RAW / name).convert("RGBA")
    white = Image.new("RGBA", im.size, (255, 255, 255, 255))
    flat = Image.alpha_composite(white, im).convert("RGB")

    # Ink bounding box: anything differing from the white ground. The
    # threshold of 8 keeps antialiasing fringe from inflating the box.
    ground = Image.new("RGB", flat.size, (255, 255, 255))
    bbox = (ImageChops.difference(flat, ground)
            .convert("L").point(lambda p: 255 if p > 8 else 0).getbbox())
    if bbox:
        flat = flat.crop(bbox)

    out = RAW / name.replace(".png", "-flat.png")
    flat.save(out, "PNG", optimize=True)
    w, h = flat.size
    print(f"{name:<14} -> {out.name:<20} {w}x{h}  aspect {w / h:.3f}")


if __name__ == "__main__":
    for n in ("hf-logo.png", "gh-mark.png"):
        flatten_and_crop(n)


==> scripts/qwen35_param_decomposition.py <==
"""Backs the §3.1 source-checkpoint table: parameter decomposition of the bare
Qwen3.5 repos and the released dQwen3.5 models.

THE FACT THE TABLE DISCLOSES
  The bare Qwen/Qwen3.5-* repositories are VISION-LANGUAGE models and
  additionally ship a multi-token-prediction (MTP) head. We adapt the language
  stack only, discarding the vision tower and the MTP head, so the released
  parameter totals read smaller than the Qwen3.5 model cards. (Found
  2026-08-11 while correcting the trunk sizes on record: "total - embedding"
  silently included the vision tower and MTP head; see
  _claude/20260811-134555-HANDOFF §4.4b.)

METHOD
  safetensors shard HEADERS only (huggingface_hub.get_safetensors_metadata) —
  tensor names + shapes, no weight downloads. Params = prod(shape).
  Classification by tensor name:
    visual.* / model.visual.*        -> vision tower       (discarded)
    *.mtp.* / mtp.*                  -> MTP head           (discarded)
    *embed_tokens.weight             -> embedding          (kept)
    lm_head.weight                   -> LM head            (kept; see tie note)
    model.layers.N.* (via language_model prefix-normalized) -> trunk (kept)
      split GDN vs full attention by module name:
        .linear_attn. -> Gated DeltaNet layer   .self_attn. -> full attention

TIE TRAP (the 0.31B mistake this script exists to prevent)
  Qwen/Qwen3-1.7B ships lm_head.weight AND embed_tokens.weight despite
  tie_word_embeddings=true — a naive sum double-counts 0.31B. Rule: if
  config says tied and both tensors exist with equal shape, the head is
  counted as 0 and reported "tied (shipped duplicate)". An absent lm_head is
  "tied (absent)". Only tie_word_embeddings=false counts the head.

Run: /ssd1/ayx98/miniconda3/envs/adlmc/bin/python scripts/qwen35_param_decomposition.py
"""

import json
import math
import re
from urllib.error import HTTPError

from huggingface_hub import get_safetensors_metadata, hf_hub_download
from huggingface_hub.errors import EntryNotFoundError, RepositoryNotFoundError, GatedRepoError

SOURCES = [f"Qwen/Qwen3.5-{s}" for s in ("0.8B", "2B", "4B", "9B")]
RELEASED = [f"UT-IFML/dQwen3.5-{s}" for s in ("0.8B", "2B", "4B", "9B")]
CONTROLS = ["Qwen/Qwen3-0.6B", "Qwen/Qwen3-1.7B", "UT-IFML/dQwen3-1.7B"]

B = 1e9
LAYER_RE = re.compile(r"\blayers\.(\d+)\.")


def load_config(repo):
    path = hf_hub_download(repo, "config.json")
    with open(path) as f:
        cfg = json.load(f)
    # VLM repos nest the LM config; the tie flag may live at either level.
    text = cfg.get("text_config", cfg)
    tie = text.get("tie_word_embeddings", cfg.get("tie_word_embeddings"))
    # LLaDA spells the flag `weight_tying` (OLMo lineage). Without this the
    # tie state comes out None, which happens to give the right ANSWER for
    # LLaDA (it is untied) but for the wrong reason -- and would give the
    # wrong one for any tied OLMo-shaped model.
    if tie is None:
        tie = text.get("weight_tying", cfg.get("weight_tying"))
    return cfg, text, tie


def decompose(repo):
    meta = get_safetensors_metadata(repo)
    cfg, text_cfg, tie = load_config(repo)

    comp = {"vision": 0, "mtp": 0, "embed": 0, "lm_head": 0,
            "trunk_gdn": 0, "trunk_attn": 0, "trunk_other": 0}
    gdn_layers, attn_layers = set(), set()
    embed_shape = head_shape = None

    for file_meta in meta.files_metadata.values():
        for name, info in file_meta.tensors.items():
            n = math.prod(info.shape)
            # The VLM repos prefix the LM as model.language_model.*; strip so
            # both generations classify identically.
            norm = name.replace("model.language_model.", "model.")
            if ".visual." in f".{norm}" or norm.startswith("visual."):
                comp["vision"] += n
            elif ".mtp." in f".{norm}" or norm.startswith("mtp."):
                comp["mtp"] += n
            # ⚠ LLaDA IS NOT A QWEN. It is OLMo-shaped:
            #   model.transformer.wte.weight      <- input embedding
            #   model.transformer.ff_out.weight   <- LM head
            #   model.transformer.blocks.N.*      <- trunk
            # Matching only Qwen names silently bins BOTH embedding matrices
            # into the trunk, which reported LLaDA's trunk as 8.016B instead
            # of 6.980B -- a 15% overstatement, and it would have contradicted
            # the number tab:benchmark-grid already carries.
            # ⚠ AND THE NAME COLLIDES: `blocks.N.ff_out` is a per-block FFN
            # output projection, while a bare `transformer.ff_out` is the LM
            # head. Disambiguate on the block index, never on the suffix.
            elif norm.endswith("embed_tokens.weight") or norm.endswith("transformer.wte.weight"):
                comp["embed"] += n
                embed_shape = tuple(info.shape)
            elif norm.endswith("lm_head.weight") or (
                    norm.endswith("transformer.ff_out.weight")
                    and not LAYER_RE.search(norm) and ".blocks." not in norm):
                comp["lm_head"] += n
                head_shape = tuple(info.shape)
            else:
                m = LAYER_RE.search(norm)
                if m and ".linear_attn." in norm:
                    comp["trunk_gdn"] += n
                    gdn_layers.add(int(m.group(1)))
                elif m and ".self_attn." in norm:
                    comp["trunk_attn"] += n
                    attn_layers.add(int(m.group(1)))
                elif m:
                    # per-layer tensors shared by both types (MLP, norms):
                    # assign by the layer's type, resolved after the loop
                    comp.setdefault("_pending", []).append((int(m.group(1)), n))
                else:
                    comp["trunk_other"] += n

    for idx, n in comp.pop("_pending", []):
        comp["trunk_gdn" if idx in gdn_layers else "trunk_attn"] += n

    # Tie resolution (see docstring). raw_total = every shipped tensor once.
    raw_total = sum(v for v in comp.values())
    if comp["lm_head"] and tie and head_shape == embed_shape:
        tie_note = "tied (shipped duplicate — excluded)"
        comp["lm_head"] = 0
    elif comp["lm_head"]:
        tie_note = "UNTIED (counted)"
    else:
        tie_note = "tied (absent)"

    total = sum(v for v in comp.values())
    return comp, total, raw_total, tie_note, sorted(gdn_layers), sorted(attn_layers)


def report(repo):
    try:
        comp, total, raw, tie_note, gdn, attn = decompose(repo)
    except (RepositoryNotFoundError, GatedRepoError, EntryNotFoundError, HTTPError) as e:
        print(f"\n{repo}\n  SKIP: {type(e).__name__}: {e}")
        return None
    kept = comp["embed"] + comp["lm_head"] + comp["trunk_gdn"] + comp["trunk_attn"] + comp["trunk_other"]
    trunk = comp["trunk_gdn"] + comp["trunk_attn"] + comp["trunk_other"]
    print(f"\n{repo}")
    print(f"  layers: {len(gdn)} GDN + {len(attn)} full-attention"
          f"  (full-attn idx {attn})" if attn else "")
    print(f"  vision tower : {comp['vision']/B:8.4f}B")
    print(f"  MTP head     : {comp['mtp']/B:8.4f}B")
    print(f"  embedding    : {comp['embed']/B:8.4f}B")
    print(f"  LM head      : {comp['lm_head']/B:8.4f}B   [{tie_note}]")
    print(f"  trunk        : {trunk/B:8.4f}B  = GDN {comp['trunk_gdn']/B:.4f} "
          f"+ attn {comp['trunk_attn']/B:.4f} + other {comp['trunk_other']/B:.4f}")
    print(f"  TOTAL (deduped): {total/B:8.4f}B   raw shipped: {raw/B:.4f}B")
    print(f"  kept (LM stack): {kept/B:8.4f}B   discarded: {(comp['vision']+comp['mtp'])/B:.4f}B")
    return {"repo": repo, "comp": comp, "total": total, "trunk": trunk, "kept": kept,
            "tie": tie_note, "layers": (len(gdn), len(attn))}


def main():
    results = {}
    for group, repos in (("SOURCE (bare Qwen3.5 = VLM + MTP)", SOURCES),
                         ("RELEASED dQwen3.5", RELEASED),
                         ("CONTROLS (Qwen3 line)", CONTROLS)):
        print(f"\n{'='*72}\n{group}\n{'='*72}")
        for r in repos:
            results[r] = report(r)

    src2, rel2 = results.get("Qwen/Qwen3.5-2B"), results.get("UT-IFML/dQwen3.5-2B")
    ctl = results.get("Qwen/Qwen3-1.7B")
    if src2 and rel2:
        print(f"\nCHECK released-2B == source-2B LM stack minus MTP: "
              f"{rel2['total']/B:.4f}B vs {(src2['kept'])/B:.4f}B")
    if ctl and rel2:
        print(f"CHECK §4.3 pair (trunks): control {ctl['trunk']/B:.4f}B "
              f"vs hybrid {rel2['trunk']/B:.4f}B "
              f"({100*(1 - rel2['trunk']/ctl['trunk']):.1f}% smaller)")


if __name__ == "__main__":
    main()


==> scripts/reflow_sentences.py <==
#!/usr/bin/env python3
r"""Rewrite prose as one sentence per source line (semantic line breaks).

WHY. LaTeX treats a newline as a space, so where the line ends is free -- and
hard-wrapping at 80 columns spends that freedom badly. Change one word and the
whole paragraph reflows, so the diff is the paragraph rather than the edit.
One sentence per line makes a diff show the sentence that changed, makes
reordering a sentence a line move, and lets the editor soft-wrap for reading.

WHAT IS AND IS NOT TOUCHED. Only prose. The script tracks environment depth and
leaves `tabular`, `equation`, `align`, `verbatim`, `tikzpicture` and friends
alone -- their line structure is meaningful, and the table bodies are generated,
so reflowing one would break `regen_tables.py --check`. Structural lines
(`\begin`, `\end`, `\input`, `\label`, `\section`, a row ending in `\\`) pass
through untouched.

⚠ THE ONLY SENTENCE-BOUNDARY HAZARD HERE IS THE DECIMAL POINT. "0.8B", "2.21x"
and "Qwen3.5" all contain a period; none is followed by a space and a capital,
which is why the boundary test requires all three. Prose abbreviations that
would break this -- "et al.", "i.e.", "e.g." -- do not appear in the source,
because citations enter through \citep and render the abbreviation themselves.
If one is ever added, add it to ABBREV.

⚠ VERIFY BY RENDERING, NOT BY READING. The transformation is inert only if
every line break really does fall where a space already was. Compare page
rasters before and after; a text diff is not enough, as the comment scrub of
2026-08-20 showed when it silently deleted the space in "2026].An RNN layer".

Usage:  python scripts/reflow_sentences.py FILE [FILE ...]
"""

import pathlib
import re
import sys

# Environments whose line structure carries meaning.
KEEP = ("tabular", "tabularx", "equation", "align", "eqnarray", "verbatim",
        "lstlisting", "tikzpicture", "array", "matrix", "cases", "split")
BEGIN = re.compile(r"\\begin\{(" + "|".join(KEEP) + r")\*?\}")
END = re.compile(r"\\end\{(" + "|".join(KEEP) + r")\*?\}")

# A line that is structure rather than prose.
STRUCT = re.compile(r"^\s*\\(begin|end|input|include|label|section|subsection"
                    r"|subsubsection|paragraph\*|item|setlength|centering|caption\*"
                    r"|toprule|midrule|bottomrule|cmidrule|addlinespace|multicolumn"
                    r"|hline|vspace|hspace|newcommand|renewcommand|def|scalebox"
                    r"|includegraphics|fitwidth|bibliography|maketitle|appendix)\b")

ABBREV = ("et al.", "i.e.", "e.g.", "cf.", "vs.", "Fig.", "Eq.", "No.", "Dr.")

# End of sentence: . ? or ! then whitespace then something that starts one.
# ⚠ NO DIGIT LOOKBEHIND. An earlier version had (?<![0-9]) to protect decimals
# and it silently ate real boundaries -- a sentence ending "with probability
# 0.05." was joined to the next one. The whitespace requirement already does
# the job: in "0.05" and "Qwen3.5" the period is followed by a DIGIT, never by
# a space, so those never match. Guard on what follows, not what precedes.
BOUNDARY = re.compile(r"([.!?])\s+(?=[A-Z\\$])")


def split_sentences(text):
    guarded = text
    for i, a in enumerate(ABBREV):                 # hide abbreviations
        guarded = guarded.replace(a, f"\x00{i}\x00")
    out = BOUNDARY.sub(lambda m: m.group(1) + "\n", guarded)
    for i, a in enumerate(ABBREV):
        out = out.replace(f"\x00{i}\x00", a)
    return [s for s in out.split("\n") if s.strip()]


def reflow(path):
    lines = pathlib.Path(path).read_text().splitlines()
    out, buf, depth = [], [], 0

    def flush():
        if not buf:
            return
        joined = " ".join(x.strip() for x in buf)
        joined = re.sub(r"\s{2,}", " ", joined)
        out.extend(split_sentences(joined))
        buf.clear()

    for line in lines:
        if BEGIN.search(line):
            flush(); depth += 1; out.append(line); continue
        if END.search(line):
            depth -= 1; out.append(line); continue
        if depth > 0 or not line.strip() or STRUCT.match(line) \
                or line.rstrip().endswith("\\\\") or line.rstrip().endswith("%"):
            flush(); out.append(line); continue
        buf.append(line)
    flush()
    txt = re.sub(r"\n{3,}", "\n\n", "\n".join(out)).strip("\n") + "\n"
    pathlib.Path(path).write_text(txt)
    return len(lines), len(txt.splitlines())


if __name__ == "__main__":
    for f in sys.argv[1:]:
        a, b = reflow(f)
        print(f"  {f}: {a} -> {b} lines")


==> scripts/regen_tables.py <==
#!/usr/bin/env python3
r"""Splice generated table bodies into their .tex files.

    python scripts/regen_tables.py            # rewrite all three
    python scripts/regen_tables.py --check    # verify, touch nothing (exit 1 on drift)

The generators print a body; this puts it in the file. Before this existed the
bodies were pasted by hand, which is how a stale cell survives a restamp.

⚠ ANCHORS ARE STRUCTURAL, NOT CONTENT. The body is everything between the
LAST \midrule of the header and \bottomrule. An earlier hand-rolled version of
this edit anchored on a content line and duplicated an entire table body when
that line reappeared. Never anchor on a row.

⚠ MULTI-\midrule TABLES. benchmark-grid has internal \midrule separators
between size classes and the generator emits them, so we must replace from the
header's midrule (the first one) through \bottomrule, not from the last.
"""
import argparse
import concurrent.futures
import pathlib
import re
import subprocess
import sys

HERE = pathlib.Path(__file__).resolve().parent
REPO = HERE.parent
PY = sys.executable

TABLES = [
    ("figures/budget-trade.tex", ["gen_budget_trade.py"]),
    ("figures/benchmark-grid.tex", ["gen_benchmark_grid.py"]),
    ("figures/benchmark-grid-full.tex", ["gen_benchmark_grid.py", "--full"]),
    # The same rows under block decoding -- a lookup table for reproducers,
    # not a comparison. Registered here so it restamps with its twin: if the
    # two ever disagreed about which models exist, or in what order, the
    # appendix would be claiming a correspondence it did not have.
    ("figures/benchmark-grid-block.tex",
     ["gen_benchmark_grid.py", "--full", "--block"]),
    # MBPP under two prompt formats; same row list as the grids above.
    ("figures/format-sensitivity.tex", ["gen_format_sensitivity.py"]),
    # Derived view of the grid; generated so it cannot drift from it.
    ("figures/ar-fractions.tex", ["gen_ar_fractions.py"]),
    # §4's opening table. Generated because it is the document's own evidence
    # that released names are unreliable sizes -- a transcribed cell here
    # would undercut the one claim the table exists to make.
    ("figures/model-registry.tex", ["gen_model_registry.py"]),
    # ⚠ ADDED 2026-08-17, BEFORE the head-decode flip and deliberately so. Its
    # measured column was hand-transcribed, making it the one exhibit this
    # check could not police -- and the flip from block32-static-s32 to
    # standard-static-s1024 moves every one of those cells, silently. Verified
    # before wiring: the generator reproduced all 21 hand-written rows exactly
    # at the OLD head, so closing the hole changed no number.
    # ⚠ The PUBLISHED column stays hand-maintained inside the generator -- it
    # is transcribed from four papers and derivable from no store.
    ("figures/reproduction.tex", ["gen_reproduction.py"]),
    # §4.5's order statistics; the appendix record is generated from the same
    # script so the two cannot disagree about what was measured.
    ("figures/decode-order.tex", ["decode_order.py", "--table", "main"]),
    ("figures/decode-order-full.tex", ["decode_order.py", "--table", "appendix"]),
]


def body_from(args):
    out = subprocess.run([PY, str(HERE / args[0])] + args[1:],
                         capture_output=True, text=True, check=True).stdout
    # gen_budget_trade appends a sign audit after a rule of '=' characters;
    # everything from there on is diagnostics, not table content.
    return out.split("\n" + "=" * 20)[0].rstrip("\n")


def splice(text, body):
    m_top = re.search(r"^\\midrule$", text, re.M)
    m_bot = re.search(r"^\\bottomrule$", text, re.M)
    if not m_top or not m_bot or m_bot.start() < m_top.end():
        raise ValueError("could not find \\midrule ... \\bottomrule anchors")
    return text[: m_top.end()] + "\n" + body + "\n" + text[m_bot.start():]


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--check", action="store_true")
    args = ap.parse_args()

    # ⚠ THE GENERATORS RUN CONCURRENTLY (2026-08-18). Sequentially this gate
    # was 87.5s of a 95s `make full`, against 1.3s for the LaTeX itself --
    # nobody suspects the table-drift check when a build feels slow, so the
    # cost hid in plain sight for weeks. Each generator is a subprocess that
    # spends its time importing pandas and reading the eval store, so the work
    # is IO- and import-bound and threads are enough; subprocess.run releases
    # the GIL while it waits. Results are collected in TABLES order so the
    # printed report stays deterministic.
    drift = 0
    with concurrent.futures.ThreadPoolExecutor(max_workers=len(TABLES)) as pool:
        bodies = list(pool.map(lambda t: body_from(t[1]), TABLES))
    for (rel, gen), body in zip(TABLES, bodies):
        path = REPO / rel
        old = path.read_text()
        new = splice(old, body)
        if old == new:
            print(f"  up to date   {rel}")
            continue
        drift += 1
        if args.check:
            print(f"  DRIFTED      {rel}")
        else:
            path.write_text(new)
            print(f"  rewrote      {rel}")
    if args.check and drift:
        print(f"\n{drift} table(s) differ from their generator output.")
        return 1
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> scripts/release_dryrun.py <==
"""Readiness check for the EER6b -> UT-IFML release. REPORTS ONLY, never pushes.

There is deliberately no upload path in this file. It answers one question --
"if we pushed right now, what would actually go, and what is missing?" -- and
leaves the pushing to a human who has read the answer.

WHAT IT FOUND ON 2026-08-20, and why the script exists at all:

  * `main` and `step50000-swa` are THE SAME COMMIT on all five repos. So there
    are two distinct states per repo under three names, not three states.

  * THREE OF FIVE REPOS HAVE NO LOCAL WEIGHTS FOR step25000-swa. The figure
    scripts only ever pulled training_log.jsonl from that revision, so the
    cache holds its metadata and nothing else. A re-upload from this machine
    would silently ship a 50B revision with no model in it.

  * The model cards are already written, current, and list both revisions --
    but each one names EER6b in its loading example, so they need a pass.

Run: /ssd1/ayx98/miniconda3/envs/adlmc/bin/python scripts/release_dryrun.py
"""

import json
import sys
from pathlib import Path

HUB = Path("/ssd1/ayx98/cache/huggingface/hub")
NEW_ORG = "UT-IFML"

# old repo -> new repo. See _claude/20260820-104500-DECISION-release-surfaces.
MOVES = {
    "EER6b/dQwen3.5-0.8B-Base-v3": f"{NEW_ORG}/dQwen3.5-0.8B",
    "EER6b/dQwen3.5-2B-Base-v3":   f"{NEW_ORG}/dQwen3.5-2B",
    "EER6b/dQwen3.5-4B-Base-v3":   f"{NEW_ORG}/dQwen3.5-4B",
    "EER6b/dQwen3.5-9B-Base-v3":   f"{NEW_ORG}/dQwen3.5-9B",
    "EER6b/dQwen3-1.7B-Base-v3":   f"{NEW_ORG}/dQwen3-1.7B",
}
# main is an ALIAS of step50000-swa, so pushing these two covers everything.
REFS = ["step25000-swa", "step50000-swa"]
NEEDED = ["config.json", "tokenizer.json", "tokenizer_config.json",
          "generation_config.json", "training_log.jsonl"]


def cache_dir(repo):
    return HUB / ("models--" + repo.replace("/", "--"))


def snapshot(repo, ref):
    ref_file = cache_dir(repo) / "refs" / ref
    if not ref_file.exists():
        return None, None
    commit = ref_file.read_text().strip()
    d = cache_dir(repo) / "snapshots" / commit
    return commit, (d if d.is_dir() else None)


def inspect(repo, ref):
    commit, d = snapshot(repo, ref)
    if d is None:
        return {"ok": False, "why": "no local snapshot", "commit": commit}
    names = {p.name for p in d.iterdir()}
    weights = sorted(n for n in names if n.endswith(".safetensors"))
    missing = [n for n in NEEDED if n not in names]
    size = sum(p.stat().st_size for p in d.rglob("*") if p.is_file() or p.is_symlink())
    card = d / "README.md"
    return {
        "ok": bool(weights) and not missing,
        "why": ("no weights" if not weights
                else f"missing {', '.join(missing)}" if missing else ""),
        "commit": commit, "weights": len(weights), "bytes": size,
        "card": card.exists(),
        "card_old_org": card.read_text().count("EER6b/") if card.exists() else 0,
    }


def human(n):
    for u in ("B", "KB", "MB", "GB"):
        if n < 1024:
            return f"{n:.0f}{u}"
        n /= 1024
    return f"{n:.1f}TB"


def main():
    print(f"DRY RUN -- nothing is uploaded. cache: {HUB}\n")
    print(f"{'target':<26} {'revision':<15} {'wts':>4} {'size':>8} {'card':>5}  status")
    print("-" * 82)
    blocked, ready_bytes, card_fixes = [], 0, 0
    for old, new in MOVES.items():
        for ref in REFS:
            r = inspect(old, ref)
            if r.get("commit") is None:
                print(f"{new:<26} {ref:<15} {'-':>4} {'-':>8} {'-':>5}  NO SUCH REF")
                blocked.append((old, new, ref, "no ref")); continue
            mark = "ok" if r["ok"] else "BLOCKED: " + r["why"]
            print(f"{new:<26} {ref:<15} {r['weights']:>4} {human(r['bytes']):>8} "
                  f"{'yes' if r['card'] else 'NO':>5}  {mark}")
            if r["ok"]:
                ready_bytes += r["bytes"]
                card_fixes += r["card_old_org"]
            else:
                blocked.append((old, new, ref, r["why"]))

    print("-" * 82)
    print(f"\nWOULD UPLOAD  {human(ready_bytes)} across "
          f"{len(MOVES)*len(REFS) - len(blocked)} of {len(MOVES)*len(REFS)} revisions.")

    if blocked:
        print(f"\n{len(blocked)} BLOCKED -- the weights are on the Hub but not in this")
        print("cache, because the figure scripts only ever fetched the log from them.")
        print("Fetch each before any push:\n")
        for old, new, ref, why in blocked:
            print(f"  # {new} @ {ref}  ({why})")
            print(f"  hf download {old} --revision {ref}\n")

    if card_fixes:
        print(f"CARDS: {card_fixes} references to the old org across the cards that "
              f"are ready.\n  They are otherwise current and already list both "
              f"revisions -- this is a rename pass, not a rewrite.")

    print("\nSTILL A HUMAN DECISION (see the _claude decision doc):")
    print("  * keep or drop -Base in the released names")
    print("  * the control's card needs its own framing -- it is a scientific")
    print("    control, not a model anyone should reach for, and nothing in")
    print("    the card currently says so")
    return 1 if blocked else 0


if __name__ == "__main__":
    sys.exit(main())


==> scripts/sec4_decode_figs.py <==
#!/usr/bin/env python3
r"""Every decode figure in §4 and its appendix. Emits into figures/raw/.

    sec4_retention_pair.pdf     §4.1  matched pair, STEPS axis, retention
    sec4_frontier_7b.pdf        §4.4  ~6.5-7B class, COST axis, absolute
    app_frontier_14b.pdf        app   ~1.4B class, COST axis, absolute
    app_retention_allsizes.pdf  app   all four sizes + control, STEPS axis

TWO AXES, TWO CLAIMS, NEVER MERGED
----------------------------------
Retention goes on the STEPS axis; placement goes on the COST axis. On
MATH500 they point OPPOSITE ways -- the control leads the hybrid in absolute
terms, yet the hybrid degrades more slowly. Plotting the architecture claim
in absolute accuracy against cost shows the control winning mathematics,
which is true and is NOT the claim being made. (Before 2026-08-17 the same
sentence was true of GSM8K, which the full-canvas flip removed for lack of a
cost curve; that the structure survives the benchmark swap is why the two
axes are separated on principle rather than to dodge one panel.) There is
a second, independent reason the axes cannot be shared: the fixed-step series
is non-monotonic in cost (8 steps burns more forwards than 16, because
degenerate low-step output never emits a stop and fills the canvas), so a
joined line on a cost axis doubles back and reads as an error.

WHY THE COST AXIS IS *MEASURED* FORWARDS, NOT NOMINAL STEPS
-----------------------------------------------------------
The same nominal setting costs materially different numbers of forwards for
different models -- under block, 218.7 for CoDA against 114.9 for dQwen3.5-2B
on HumanEval. A nominal setting is not a compute budget, so
plotting against steps would compare models at costs differing by ~2x.

RESOLUTION IS PRINTED ON THE FIGURE, because several differences in this data
are smaller than the noise floor. n=164 for HumanEval gives ~3.9pp s.e. per
arm and ~5.5pp on a difference; MBPP and MATH500 n=500 give ~3.2pp. Dream-Coder-7B's 4.3pp HumanEval lead over us is INSIDE that floor and
must not be read off this figure as a result.

COLOR
------
House teal = ours, house red = the full-attention control. Validated with the
dataviz palette checker: CVD separation 11.9 deutan / 26.4 normal-vision,
both comfortable. It FAILS that checker's chroma floor (0.086, "reads gray")
and we accept that deliberately: the muted teal is the paper's established
accent, changing it in one figure would be worse than the miss, and identity
is carried by marker shape as well as hue so it never depends on color alone.
"""
import glob
import json
import os
import re
import subprocess
from collections import defaultdict
from pathlib import Path

import matplotlib
import numpy as np

matplotlib.use("Agg")
import matplotlib.pyplot as plt
# retention_grid formats its own ticks; the rest of the file reaches ticker
# through matplotlib.ticker.* inline, so this import is additive, not a change.
import matplotlib.ticker as mtick

from figfonts import fonts
import plot_style

PY = "/ssd1/ayx98/miniconda3/envs/adlmc/bin/python"
DQ = "/home/ayx98/foo/dQwen"
STORE = "grid_v1_vista"
ROOT = f"{DQ}/_runs/{STORE}"
OUT = Path(__file__).resolve().parent.parent / "figures" / "raw"

TEAL, RED, INK = "#0F766E", "#B42318", "#1f2328"
PURPLE, AMBER = "#6D28D9", "#A16207"
RAMP = ["#7FB3AD", "#2E9188", "#0F766E", "#0B4A45"]   # 0.8B -> 9B, ordered

# ⚠ FLIPPED TO FULL CANVAS 2026-08-17. Every decode figure now reads the
# `standard-*` grid; block moves wholly to the appendix.
#
# THE LADDER IS EXPRESSED AS A SPEEDUP, NOT A STEP COUNT, because the two
# regimes use different bases and comparing raw step counts across them is
# meaningless. Block ran s{2,4,8,16} against an s32 base -- 16x down to 2x.
# Standard runs s{64,128,256,512} against an s1024 base -- the same 16x..2x.
# ⚠ THIS IS THE MISTAKE THAT NEARLY COST THE PAPER A CLAIM: a first pass
# compared standard's s{32,64,128} (8x-32x) against block's s{2,4,8,16}
# (2x-16x), found retention of 1-9%, and concluded full-canvas decoding
# "collapses universally" and the retention figure had to stay on block.
# On the MATCHED rungs the hybrid leads 6/6 at 2x-8x and 5/6 across 2x-16x,
# the one exception being a 0.1pp tie. Anchor on speedup, never on s.
# ⚠ ONE PANE HEIGHT FOR EVERY DECODING FIGURE (Anton, 2026-08-18: "the height
# of the plot panes you have in Fig 11 -- we can use similar ones for all the
# performance / decoding panes"). Before this each builder carried its own
# figsize, so Fig 7's rows were 2.2in while Fig 11's were 1.58in and the two
# read as different instruments. ROW_H is the row; CHROME covers the shared
# legend and the resolution note beneath it.
ROW_H, CHROME = 1.85, 0.9
BASE = 1024                              # full-canvas denominator
STATIC = [64, 128, 256, 512, 1024]       # 16x, 8x, 4x, 2x, 1x
TAU = [0.5, 0.6, 0.7, 0.8, 0.9, 0.95]
# ⚠ GSM8K IS OUT, and the reason is coverage rather than preference: under
# full canvas it has ONLY s1024 -- no ladder, no tau sweep -- so it has no
# cost curve to draw. MATH500 was added to the campaign precisely to be this
# third panel. GSM8K keeps its full block ladder in the appendix.
# ⚠ THE DECODE AXES SAY pass@1, INCLUDING MATH500 (Anton, 2026-08-18: "How is
# MATH500 not a pass@1 as well? It certainly is"). He is right and my
# objection was convention, not substance: every generation here is ONE greedy
# sample, so the fraction of problems solved is pass@1 by definition. What
# differs is only the pass criterion -- unit tests for HumanEval and MBPP, a
# symbolic verifier (math_verify) for MATH500. pass@1 is in fact the more
# precise label, since it states the number of attempts; "accuracy" does not.
BENCH = ["humaneval", "mbpp", "math500"]
TITLE = {"humaneval": "HumanEval", "mbpp": "MBPP", "math500": "MATH500"}
NDOC = {"humaneval": 164, "mbpp": 500, "math500": 500}



def _pref(bench):
    """The metric a benchmark is scored by, matched to the tables.

    ⚠ MATH500 IS math_verify EVERYWHERE (Anton, 2026-08-19: "keep math verify
    then ... just pick one and be consistent"). lm-eval's minerva_math emits
    BOTH exact_match and math_verify from one process_results, and this file
    used to take exact_match while gen_benchmark_grid.py took math_verify, so
    dQwen3.5-9B's MATH500 at 1024 steps printed 40.80 in the decode exhibits
    and 36.80 in the benchmark grid -- same model, same cell, same budget.
    exact_match is the untrustworthy one here: it collapses to 20.40 on
    Qwen3.5-4B and 9B against math_verify's 49.60 and 48.80, which is an
    answer-extraction failure, not a capability difference.

    This does NOT contradict the pass@1 note above: pass@1 is what the axis
    MEASURES (one greedy sample, fraction of problems solved); this is which
    verifier decides whether a MATH500 sample counts as solved.
    """
    if "math" in bench:
        return ("math_verify",)
    return ("exact_match", "pass_at_1", "pass@1")


def _acc():
    out, pat = {}, re.compile(
        r"^MERGED (\S+) (\S+) (\S+): n_docs=\d+ \[\d+ stripes\]\s+(.*)$")
    for extra in (["--merge"], []):
        txt = subprocess.run([PY, "summarize.py"] + extra + ["--store", STORE],
                             cwd=DQ, capture_output=True, text=True).stdout
        for line in txt.splitlines():
            m = pat.match(line)
            if m:
                mo, b, d, met = m.groups()
                for part in met.split(","):
                    if "=" in part:
                        k, v = part.rsplit("=", 1)
                        if k.strip() in _pref(b):
                            out[(mo, b, d)] = float(v)
                continue
            f = line.split()
            if len(f) >= 7 and f[5] in _pref(f[2]):
                try:
                    out.setdefault((f[1], f[2], f[3]), float(f[6]))
                except ValueError:
                    pass
    return out


def _fwd():
    """MEASURED mean forward passes per document -- the cost axis."""
    d = defaultdict(list)
    for p in glob.glob(os.path.join(ROOT, "*", "*.jsonl")):
        m = re.match(r"(.+?)__(.+?)__(.+?)__s\d+of\d+\.jsonl", os.path.basename(p))
        if not m or m.group(2) not in BENCH:
            continue
        for line in open(p):
            r = json.loads(line)
            if r.get("kind") == "sample" and isinstance(r.get("n_forward"), (int, float)):
                d[m.groups()].append(r["n_forward"])
    return {k: float(np.mean(v)) for k, v in d.items() if v}


ACC, FWD = _acc(), _fwd()


# ⚠ NO ON-FIGURE RESOLUTION NOTE ANYWHERE (Anton, 2026-08-18: "unnecessary
# 'difference resolution ...' sub-text. The font size is *TINY*"; and again
# for the paired floats, "the weird mini-caption about standard error. Let's
# drop those"). It was set around 7pt in gray under five figures. The
# defese it provided is not lost: §4's prose states what each benchmark
# resolves at every claim site, and app:evaldetails now carries the numbers
# once, under "What a difference resolves". diff_se() is kept as the source
# of those printed numbers -- change one and update the other.
def diff_se(bench):
    """s.e. on a difference of two independent pass@1 estimates, at p=0.5."""
    return 100 * np.sqrt(2 * 0.25 / NDOC[bench])


# --------------------------------------------------------------- retention
def speedup_axis(ax):
    """Put a panel on a log2 SPEEDUP axis: 1x, 2x, 4x, 8x, 16x.

    ⚠ LOG IS NOT A STYLE CHOICE HERE. speedup = BASE/cost, so log(speedup) =
    log(BASE) - log(cost): affine, slope -1. On a LOG axis the conversion from
    cost to speedup is an exact reflection and every curve keeps its shape. On
    a LINEAR axis it is a reciprocal -- the budgets 64..1024 sit 64/128/256/512
    apart and bunch left, their speedups 16x..1x sit 8/4/2/1 apart and bunch
    right -- so the same data draws a different curve. Callers must feed
    BASE/x, never x.

    ⚠ BASE IS THIS CAMPAIGN'S CANVAS, 1024. The C.8 trajectory runs use canvas
    256, a different denominator; "4x" only means anything relative to its own
    run's full-step budget.
    """
    ax.set_xscale("log", base=2)
    ax.set_xlim(BASE / STATIC[-1] / 1.14, BASE / STATIC[0] * 1.14)
    ax.set_xticks([BASE / s for s in STATIC])
    ax.set_xticklabels([rf"${BASE // s}\times$" for s in STATIC])
    ax.xaxis.set_minor_formatter(mtick.NullFormatter())


def fit_cost_axis(ax, xs, pad=1.14):
    """Tighten a threshold panel's cost axis to the data it actually holds.

    ⚠ WHY THIS EXISTS (Anton, 2026-08-17: "The x-axis is waaay too wide for
    the adaptive decoding scheme"). The threshold sweeps live between roughly
    50 and 500 forward passes, but the panels were drawn on an axis running to
    1024 -- either because they shared the fixed-budget row's range, or
    because a full-step reference marker sat out at 1024 and dragged the frame
    with it. Either way the curves were squeezed into the left half of their
    panel and the detail that matters, where the sweeps separate, got the
    least room.

    An earlier note in this file argued the dead space was itself informative
    ("thresholding never needs the expensive end"). It is not worth half a
    panel: the tick labels say what the range is, and the fixed-budget row
    directly above shows what the full ladder costs.

    ⚠ TICKS ARE ROUND NUMBERS, NOT POWERS OF TWO (Anton, 2026-08-17: "The
    adaptive grid doesn't have to follow a power-of-2 scheme, so we can put
    sliiiightly denser x-labels"). They were powers of two so they would echo
    the fixed-budget row's ladder, but a threshold cost is a MEASURED
    quantity, not a setting anyone chose -- nothing about it is dyadic, and
    the ladder only offered two or three labels across a panel. The
    fixed-budget rows still tick on their own budgets, where the powers of two
    are the actual settings and do mean something.

    The ladder below walks from dense to sparse and takes the densest step
    that fits max_ticks, so a narrow panel thins out on its own instead of
    overprinting -- which is what a fixed list would do now that every panel
    fits its own range.
    """
    xs = [x for x in xs if x is not None and x > 0]
    if not xs:
        return
    # ⚠ THE MARGIN IS A FRACTION OF THE SPAN, NOT A MULTIPLIER ON THE ENDS.
    # pad was multiplicative (min/pad, max*pad) because this axis used to be
    # LOG, where scaling the ends is the natural margin. On the linear axis
    # it became a margin proportional to the largest VALUE: on data spanning
    # 50-450 it added 63 units of right whitespace against a 400-unit span,
    # so roughly a sixth of every panel was empty. Anton spotted it as "too
    # much whitespace on the RHS ... some kinda weird margin multiplier".
    lo_d, hi_d = min(xs), max(xs)
    span = (hi_d - lo_d) or hi_d
    lo, hi = lo_d - 0.05 * span, hi_d + 0.05 * span
    # ⚠ LINEAR, NOT LOG, AND THE LOG WAS A LEFTOVER. These panels were log-x
    # for one reason: a full-step reference marker used to sit at 1024, three
    # times beyond every curve, and log kept it on the page without crushing
    # the curves. That marker is gone. What log left behind was an axis whose
    # round-number ticks (50, 80, 100, 150, 200, 300) are UNEVENLY spaced --
    # Anton, 2026-08-18: "something is making the x-axis spacing look weird".
    #
    # Linear is also the better fit for the quantity. A threshold sweep spans
    # about 5x within a panel, not the decades that earn a log axis, and a
    # forward pass is additive: on a linear axis horizontal distance IS
    # compute, so the frontier cannot be made to look flatter than it is by
    # compressing the expensive end.
    #
    # The FIXED-budget rows stay log2, and that is not an inconsistency: those
    # are a doubling ladder (64...1024) whose rungs are evenly spaced only in
    # log, whereas these are a continuum of measured costs.
    ax.set_xscale("linear")
    ax.set_xlim(lo, hi)
    ax.xaxis.set_major_locator(mtick.MaxNLocator(nbins=5, steps=[1, 2, 2.5, 5, 10]))
    ax.xaxis.set_major_formatter(mtick.FormatStrFormatter("%g"))
    ax.xaxis.set_minor_formatter(mtick.NullFormatter())


# ⚠ NO `note` PARAMETER, AND DO NOT REINTRODUCE ONE (Anton, 2026-08-18:
# "small-font, remark-like captions/labels in figures ... If you think they
# are warranted, then they should be *actual* figure captions instead of
# hidden into the plot like that"). It drew a caveat at 6.8pt in gray under
# the legend. The one this figure carried -- "Only the trunk-matched
# 2B-against-control pair holds anything else constant; the other sizes are
# context" -- was both unreadable at that size and a repetition of what §1's
# Findings and §4.1's closing limits already say in prose. A remark that
# earns its place belongs in the LaTeX caption, set in the caption font and
# counted against the five-line limit.
def retention_fig(models, path):
    """STEPS axis, ABSOLUTE accuracy. The function name is legacy; nothing
    here is normalized any more (Anton, 2026-08-18: "I really don't like this
    format. Can you NOT do that for all of them?")."""
    F = fonts(path.stem)
    plot_style.apply(F["tick"], grid=True)
    fig, axes = plt.subplots(1, len(BENCH), figsize=(2.45 * len(BENCH) + 0.7, ROW_H + CHROME),
    # ⚠ sharey MUST BE FALSE HERE. This is the THIRD time the same trap has
    # bitten this file: a per-panel set_ylim under sharey collapses to
    # whichever panel was set last, so HumanEval's 4B and 9B curves ran off
    # the top under MATH500's smaller limit. Absolute accuracy is not
    # comparable across benchmarks, so these panels must not share y at all.
                             sharey=False)   # ⚠ per-panel ylim below; see note
    for ax, bench in zip(np.atleast_1d(axes), BENCH):
        for key, lab, col, mk in models:
            xs, ys = [], []
            for s in STATIC:
                a = ACC.get((key, bench, f"standard-static-s{s}"))
                if a is not None:
                    xs.append(BASE / s)
                    ys.append(a)
            ax.plot(xs, ys, "-", color=col, lw=1.6, marker=mk, ms=3.8,
                    mfc=col, mec=col, label=lab, zorder=3)
        # ⚠ ABSOLUTE, NOT A SHARE OF EACH MODEL'S OWN FULL-STEP SCORE (Anton,
        # 2026-08-18). A share flatters whichever model has the lowest
        # ceiling; the "degenerate" shading that used to sit here went with
        # it, since the curves show a dead budget by sitting at zero.
        speedup_axis(ax)
        ax.tick_params(labelsize=F["tick"])
        ax.set_title(TITLE[bench], fontsize=F["title"], pad=4)
        top = max([v for (k, b, d), v in ACC.items()
                   if b == bench and k in {m[0] for m in models}] or [100])
        ax.set_ylim(0, top * 1.12)
    np.atleast_1d(axes)[0].set_ylabel("pass@1 (%)", fontsize=F["label"])
    h, l = np.atleast_1d(axes)[0].get_legend_handles_labels()
    # ⚠ WRAP THE 5-MODEL LEGEND. On one row it is WIDER than the axes, so
    # bbox_inches="tight" lets the legend set the figure width -- and since
    # legend width grows with font size, the on-page size stops responding to
    # the source size at all (it ran away to 866pt and 6.9pt ticks). At 3
    # columns the axes set the width again and the back-solve converges.
    # ⚠ A ONE-ROW LEGEND MUST STAY NARROWER THAN THE AXES. If it is wider it
    # SETS the figure width, and since legend width grows with font size the
    # figfonts back-solve then has gain ~1 and diverges -- measured at
    # 627 -> 685 -> 745 -> 811 -> 879pt with ticks stuck at 7.8pt. Compact
    # labels alone were not enough; the handle and spacing have to shrink too.
    # ONE shared x label, as in combined_fig: three panels repeating "decoding
    # speedup" says the same thing three times. ⚠ The legend must clear it --
    # in combined_fig the label at y=0.02 ran straight into a legend anchored
    # at -0.05, so keep a visible band between the two.
    fig.legend(h, l, loc="lower center", ncol=len(l), frameon=False,
               fontsize=F["legend"], bbox_to_anchor=(0.5, -0.115),
               handlelength=1.2, handletextpad=0.4, columnspacing=1.0)
    fig.tight_layout(rect=(0, 0.06, 1, 1))
    plot_style.shared_xlabel(fig, np.atleast_1d(axes), "decoding NFE speedup", F["label"])
    fig.savefig(path, bbox_inches="tight")
    plt.close(fig)
    print("wrote", path)


# ---------------------------------------------------------------- frontier
def frontier_fig(models, path, benches=BENCH, show_static=True):
    """COST axis. x = measured forwards per problem, y = absolute accuracy.
    Solid curve = threshold sweep; hollow star = that model's 32-step result;
    small hollow markers = fixed step budgets, UNJOINED because that series
    is non-monotonic in cost."""
    F = fonts(path.stem)
    plot_style.apply(F["tick"], grid=True)
    fig, axes = plt.subplots(1, len(benches), figsize=(2.5 * len(benches) + 0.7, ROW_H + CHROME))
    for ax, bench in zip(np.atleast_1d(axes), benches):
        seen_x = []
        for key, lab, col, mk in models:
            pts = []
            for t in TAU:
                a = ACC.get((key, bench, f"standard-tau{t}"))
                f = FWD.get((key, bench, f"standard-tau{t}"))
                if a is not None and f is not None:
                    pts.append((BASE / f, a))
            pts.sort()
            if pts:
                ax.plot([p[0] for p in pts], [p[1] for p in pts], "-", color=col,
                        lw=1.7, marker=mk, ms=3.8, mfc=col, mec=col, label=lab,
                        zorder=3)
                seen_x += [p[0] for p in pts]
            if show_static:
                for s in STATIC[:-1]:
                    a = ACC.get((key, bench, f"standard-static-s{s}"))
                    f = FWD.get((key, bench, f"standard-static-s{s}"))
                    if a is not None and f is not None:
                        ax.plot([f], [a], marker=mk, ms=3.2, mfc="none", mec=col,
                                mew=0.8, alpha=0.55, linestyle="none", zorder=2)
                        seen_x.append(f)
        # ⚠ NO FULL-STEP STAR. It was drawn at x=1024, two to three times
        # beyond where every threshold curve ends, and it was the single
        # reason this axis ran that far -- the curves paid half their width
        # for one reference marker per model. Anton asked for the star to go
        # from all the threshold plots; removing it here is also what makes
        # the fitted range below tight.
        speedup_axis(ax)
        ax.tick_params(labelsize=F["tick"])
        ax.set_title(TITLE[bench], fontsize=F["title"], pad=4)
        # Headroom so the saturated curves and their stars are not jammed
        # against the frame -- GSM8K in particular crowds the top.
        top = max([v for (k, b, d), v in ACC.items()
                   if b == bench and k in {m[0] for m in models}] or [100])
        ax.set_ylim(0, top * 1.18)
    np.atleast_1d(axes)[0].set_ylabel("pass@1 (%)", fontsize=F["label"])
    h, l = np.atleast_1d(axes)[0].get_legend_handles_labels()
    extra = []
    if show_static:
        extra.append(plt.Line2D([], [], color="0.45", marker="o", mfc="none",
                                mec="0.45", ms=3.4, ls="none",
                                label="fixed budgets"))
    fig.legend(h + extra, l + [e.get_label() for e in extra], loc="lower center",
               ncol=len(l) + len(extra), frameon=False, fontsize=F["legend"],
               bbox_to_anchor=(0.5, -0.105),         # one row; see retention_fig
               handlelength=1.2, handletextpad=0.4, columnspacing=1.0)
    # Resolution as ONE figure-level line rather than three in-panel labels:
    # per-panel text collided with data in HumanEval, and the reader wants to
    # absorb the noise floor once, not three times. It is on the figure at all
    # because several gaps here are smaller than it.
    fig.tight_layout(rect=(0, 0.06, 1, 1))
    plot_style.shared_xlabel(fig, np.atleast_1d(axes), "decoding NFE speedup", F["label"])
    fig.savefig(path, bbox_inches="tight")
    plt.close(fig)
    print("wrote", path)


def combined_fig(models, path):
    """Two rows: FIXED step budgets on top, ADAPTIVE thresholds below.

    ROW ORDER IS FIXED-THEN-ADAPTIVE (Anton 2026-08-15). It follows the
    argument: the fixed budget is the thing a reader already knows how to set,
    and the threshold is the improvement on it, so showing the baseline first
    and the better policy second reads forward instead of backward.

    ⚠ ONE X AXIS, SHARED, AND THE REASON IS A MEASUREMENT (Anton, 2026-08-17:
    "number of denoising steps IS basically defined as the number of forward
    passes"). It is exactly true here and was checked, not assumed: under
    full-canvas decoding every model in CLASS7 spends 64.0/128.0/256.0/512.0/
    1024.0 forwards at those nominal budgets, on all three benchmarks, to the
    tenth. So the old per-row labels "denoising steps" and "forward passes per
    problem" were two names for one number. They are now one supxlabel, the
    rows share ticks and range, and the two policies can be read against each
    other vertically -- which is what makes the domination claim visible
    rather than asserted.

    ⚠ THIS INVALIDATES THE OLD ROW-SPLIT RATIONALE, which said the rows "have
    genuinely different axes (steps/retention above, cost/absolute below)".
    Half of that is now false: the x axes are identical. Only the y axes
    differ, and each row is labeled with its own.

    ⚠ NO STAR AND NO DEGENERATE BAND (Anton, both asked for twice). The star
    marked each model's full-step result on the threshold row; it floated free
    of every curve and duplicated a point the row above already shows as its
    rightmost marker. The shaded "degenerate" span flagged the cheapest budget
    as uninformative, which the curves show on their own by sitting at zero.

    Used for BOTH §4.1's matched pair and §4.4's size class, so the two read
    as the same instrument pointed at different questions.
    """
    # ⚠ sharey MUST STAY FALSE, and this cost a rendering. sharey="row" puts
    # all three BENCHMARKS on one scale, and since each panel then calls
    # set_ylim, the last one wins: MATH500's ceiling (~48) was applied to
    # HumanEval and MBPP, whose threshold curves run to ~66. dQwen3.5-9B
    # vanished off the top of two panels with no error. Retention (top row) is
    # 0-100 everywhere so it is shared by hand below; absolute accuracy is not
    # comparable across benchmarks and keeps a per-panel scale, as in
    # retention_grid.
    # ⚠ sharex MUST BE FALSE, and this is the second time the same trap bit
    # this file. Under any sharing, set_xlim is a property of the whole shared
    # GROUP, so per-panel fitting silently collapses to whichever panel was
    # fitted last -- exactly how sharey once clipped a curve off the top of
    # two panels here. Every panel below sets its own range, so nothing may be
    # shared.
    #
    # THE RANGES ARE PER PANEL (Anton, 2026-08-17: "We don't have to have the
    # same x-axis range for the HE, MBPP, and MATH500 adaptive decode schemes.
    # We should flexibly fit whatever is appropriate for each of the three").
    # The sweeps occupy different spans per benchmark -- roughly 54-434 on
    # HumanEval against 85-256 on MATH500 -- and one row-wide range makes the
    # narrow ones pay for the widest. Cross-panel comparison is not invited
    # anyway: the y scales already differ per benchmark, and both axes are
    # ticked in every panel so the differing ranges are visible rather than
    # implied.
    # ⚠ HEIGHT IS DELIBERATE, NOT DEFAULT (Anton, 2026-08-18: "the curves in
    # Fig 6, Fig 7, Fig 5 are rather tall ... shrink their verticality
    # without losing info"). 5.3in put this at 307pt at \linewidth, the
    # tallest figure in the main text. Every series here is a monotone
    # frontier, so vertical resolution past what separates the curves is
    # spent on nothing. Re-measure the rendered PDF if this changes.
    F = fonts(path.stem)
    plot_style.apply(F["tick"], grid=True)
    fig, axes = plt.subplots(2, len(BENCH), figsize=(2.75 * len(BENCH) + 0.9, 2 * ROW_H + CHROME),
                             sharex=False, sharey=False)
    ROWLAB = ["fixed budget", "confidence threshold"]
    tau_x = [[] for _ in BENCH]
    for col, bench in enumerate(BENCH):
        # --- top row: fixed step budgets, as a share of each model's own full
        ax = axes[0][col]
        for key, lab, col_, mk in models:
            xs, ys = [], []
            for s in STATIC:
                a = ACC.get((key, bench, f"standard-static-s{s}"))
                if a is not None:
                    # ⚠ X IS A SPEEDUP, NOT A COST (Anton, 2026-08-26).
                    # speedup = BASE/cost, so log(speedup) = log(BASE) -
                    # log(cost): affine, slope -1, which is why a LOG axis
                    # makes this an exact reflection and every curve keeps
                    # its shape. On a linear axis it is a reciprocal and
                    # shapes change -- it works only because both rows are
                    # log2 below.
                    xs.append(BASE / s)
                    ys.append(a)
            ax.plot(xs, ys, "-", color=col_, lw=1.7, marker=mk, ms=4.0,
                    mfc=col_, mec=col_, label=lab, zorder=3)
        # ⚠ ABSOLUTE, NOT A SHARE OF EACH MODEL'S OWN FULL-STEP SCORE (Anton,
        # 2026-08-18: "I really don't like this format. Can you NOT do that
        # for all of them?"). The normalized axis flattered whoever had the
        # lowest ceiling -- the same defect that got it removed from
        # fig:decode-budget earlier. Both rows are now the same quantity, so
        # a column shares one scale and the two policies can be compared
        # vertically, which the normalized version made impossible.
        top = max([v for (k, b, d), v in ACC.items()
                   if b == bench and k in {m[0] for m in models}] or [100])
        for r_ in (0, 1):
            axes[r_][col].set_ylim(0, top * 1.12)
        ax.set_title(TITLE[bench], fontsize=F["title"], pad=6)

        # --- bottom row: threshold sweep, one point per tau, same cost axis
        ax = axes[1][col]
        for key, lab, col_, mk in models:
            pts = sorted((BASE / FWD[(key, bench, f"standard-tau{t}")],
                          ACC[(key, bench, f"standard-tau{t}")])
                         for t in TAU
                         if (key, bench, f"standard-tau{t}") in ACC
                         and (key, bench, f"standard-tau{t}") in FWD)
            if pts:
                # The line joins one model's own thresholds in sweep order; it
                # is a reading aid for four overlapping series, not a claim
                # that anything between two measured taus was run. Which tau
                # each point is stays in the CAPTION (Anton: "we can specify
                # the tau threshold in the captions") -- 24 inline labels
                # would bury the curves they annotate.
                ax.plot([p[0] for p in pts], [p[1] for p in pts], "-", color=col_,
                        lw=1.7, marker=mk, ms=4.0, mfc=col_, mec=col_, label=lab,
                        zorder=3)
                tau_x[col] += [p[0] for p in pts]
    for r in range(2):
        for c in range(len(BENCH)):
            ax = axes[r][c]
            # ⚠ BOTH ROWS NOW SHARE ONE SPEEDUP AXIS. They used to differ:
            # the fixed row log2 over STATIC, the threshold row LINEAR via
            # fit_cost_axis tightened to the 50-430 pass window the sweeps
            # occupy. Two scales meant the rows could not be read against each
            # other. A common log2 speedup axis fixes that without overlaying
            # anything -- the families stay in separate rows, which is what
            # Anton wants. fit_cost_axis is now unused HERE; it still serves
            # frontier_fig, which stays on measured cost.
            ax.set_xscale("log", base=2)
            ax.set_xlim(BASE / STATIC[-1] / 1.14, BASE / STATIC[0] * 1.14)
            ax.set_xticks([BASE / s for s in STATIC])
            ax.set_xticklabels([rf"${BASE // s}\times$" for s in STATIC])
            ax.xaxis.set_minor_formatter(mtick.NullFormatter())
            ax.tick_params(labelsize=F["tick"])
            # ⚠ THE LABEL-SUPPRESSION GUARD IS GONE, AND MUST NOT COME BACK.
            # It was written for the retention row, which IS one scale across
            # benchmarks and so repeats its ticks harmlessly. That row was
            # deleted on 2026-08-18, which made r == 0 the ACCURACY row -- a
            # different scale per benchmark, and the row the comment itself
            # said must keep every label. The figure then showed three scales
            # and labeled one. An auditor reading the rendered page concluded
            # the panels shared a scale, which is exactly the misreading the
            # missing labels produce.
            if c == len(BENCH) - 1:
                # Row identity on the right edge, matching retention_grid's
                # checkpoint labels, so the left side carries only the metric.
                ax.text(1.045, 0.5, ROWLAB[r], transform=ax.transAxes,
                        rotation=270, ha="left", va="center", fontsize=F["annot"],
                        color="0.30")
    axes[0][0].set_ylabel("pass@1 (%)", fontsize=F["label"])
    axes[1][0].set_ylabel("pass@1 (%)", fontsize=F["label"])
    h, l = axes[0][0].get_legend_handles_labels()
    fig.legend(h, l, loc="lower center", ncol=len(models), frameon=False,
               fontsize=F["legend"],
               # ⚠ CLEAR THE supxlabel. It sits at y=0.02 and the legend was
               # anchored at -0.05, so "decoding speedup" ran straight into the
               # legend row. Keep a visible band between the two.
               bbox_to_anchor=(0.5, -0.115), handlelength=2.2,
               columnspacing=1.6)
    fig.tight_layout(h_pad=1.9, w_pad=1.1, rect=(0.015, 0.03, 1, 1))
    plot_style.shared_xlabel(fig, axes[-1], "decoding NFE speedup", F["label"])
    fig.savefig(path, bbox_inches="tight")
    plt.close(fig)
    print("wrote", path)


# "hybrid attention" parallels "full attention" on the other entry; a bare
# "hybrid" leaves the reader to supply the noun. Must match Fig 5's
# PAIR_LABELS in convergence_vs_control.py -- these two figures are the
# matched pair and readers see them a page apart.
PAIR = [("dqwen3.5-2b-base-v3@step50000-swa", "dQwen3.5 (hybrid attention, 1.37B trunk)", TEAL, "o"),
        ("dqwen3-1.7b-base-v3@step50000-swa", "dQwen3 (full attention, 1.41B trunk)", RED, "s")]

CLASS7 = [("dqwen3.5-9b-base-v3@step50000-swa", "dQwen3.5-9B", TEAL, "o"),
          ("dream-coder-7b-base@main", "Dream-Coder-7B", AMBER, "^"),
          ("dream-7b-base@main", "Dream-7B", PURPLE, "D"),
          ("llada-8b-base@main", "LLaDA-8B", RED, "s")]

CLASS14 = [("dqwen3.5-2b-base-v3@step50000-swa", "dQwen3.5-2B", TEAL, "o"),
           ("dqwen3-1.7b-base-v3@step50000-swa", "dQwen3-1.7B", RED, "s"),
           ("coda-1.7b-base@main", "CoDA", AMBER, "^")]

# ⚠ NO APPROXIMATION TILDE (Anton, 2026-08-19: "don't need to be so hedgy ...
# just straight up say 50B and 100B"). The only tildes the manuscript keeps are
# in appendix B's augmentation arithmetic, where the number really is a
# derived estimate. These two are the schedule's own budgets.
CKPTS = [("step25000-swa", "50B tokens"),
         ("step50000-swa", "100B tokens")]


def retention_grid(models, path, ckpts=CKPTS, cost_rows=False):
    """Retention faceted by CHECKPOINT (rows) x BENCHMARK (columns).

    Replaces the pair's two-row fixed/adaptive figure for §4.1 (Anton,
    2026-08-17: the old one was "a bit cramped"). Two design decisions carry
    the extra room, and neither is decoration:

    ⚠ SHARED AXES. Every panel had its own tick labels, so the x ticks were
    printed once per ROW and the y ticks once per COLUMN -- five duplicated
    numbers per panel of pure noise. sharex/sharey prints each once, which is
    most of the space this figure gained.

    ⚠ ONE LABEL PER AXIS, NOT ONE PER PANEL. The metric name lives in a single
    supylabel and the cost axis in a single supxlabel; the CHECKPOINT rides on
    the right edge of each row. Previously the leftmost panel's ylabel carried
    both metric and checkpoint on two stacked lines, which is what made it
    read cramped -- one label doing two jobs in half the width.

    cost_rows=True interleaves the absolute-accuracy-against-cost rows, giving
    the 4x3 appendix grid from the same builder so the two cannot drift.
    """
    kinds = [("absolute", c) for c in ckpts]
    if cost_rows:
        # ⚠ THE TWO RETENTION ROWS ARE GONE, NOT CONVERTED. Converting them
        # to absolute accuracy would have reproduced fig:decode-budget
        # exactly -- same pair, same budgets, same checkpoints -- so what is
        # left that fig:decode-budget does not carry is the threshold view.
        kinds = [("adaptive", ckpts[0]), ("adaptive", ckpts[1])]
    nr = len(kinds)
    F = fonts(path.stem)
    plot_style.apply(F["tick"], grid=True)
    fig, axes = plt.subplots(
        # ⚠ PANELS ARE SHORTER THAN THEY ARE WIDE (Anton, 2026-08-18: "we can
        # also afford to make Fig 11 slightly less tall"). Square panels put
        # the four-row appendix grid at aspect 1.20 -- 562pt at \linewidth,
        # a full page before its caption. At 1.85 it lands near 460pt with
        # the curves no harder to read: these are monotone frontiers, not
        # scatter, so vertical resolution buys little.
        nr, len(BENCH), figsize=(2.75 * len(BENCH) + 0.9, ROW_H * nr + CHROME),
        # ⚠ sharex FALSE WHENEVER THE COST ROWS ARE DRAWN. Those panels fit
        # their own range from their own points, and set_xlim under any
        # sharing applies to the whole shared group -- so a shared row would
        # silently give every benchmark the last one's range. The retention
        # rows are pinned to the ladder explicitly below instead.
        sharex=False if cost_rows else True,
        # ⚠ "col" FOR THE MAIN FIGURE, "row" FOR THE APPENDIX, and the two are
        # not interchangeable. Absolute accuracy has a different range per
        # BENCHMARK (HumanEval reaches ~44, MATH500 ~18), so sharing down a
        # column keeps each benchmark on its own scale while making the two
        # checkpoint rows directly comparable -- which is the "50B is enough"
        # read. Sharing across a row instead would squash MATH500 into the
        # bottom fifth of a HumanEval-sized axis. The appendix rows are
        # retention (0-100) and cost (absolute), which genuinely differ BY ROW.
        # ⚠ "col" IN BOTH CASES NOW (2026-08-19). The row-sharing branch was
        # justified by a comment reading "the appendix rows are retention
        # (0-100) and cost (absolute), which genuinely differ BY ROW" -- but
        # kinds is [("adaptive", ck0), ("adaptive", ck1)] when cost_rows is
        # set, i.e. ONE metric at TWO checkpoints, and this file's own note
        # says the retention rows are "gone, not converted". Sharing across a
        # row therefore put MATH500 on a HumanEval-sized axis and squashed it
        # into the bottom of its panel, which is exactly what the same comment
        # warns row-sharing must not do. Column sharing gives each benchmark
        # its own scale and makes the two checkpoints directly comparable,
        # which is what this figure is for.
        sharey="col")
    axes = np.atleast_2d(axes)
    for r, (kind, (ck, clab)) in enumerate(kinds):
        for c, bench in enumerate(BENCH):
            ax = axes[r][c]
            cost_x = []          # every x this panel draws, for fit_cost_axis
            for stem, lab, col, mk in models:
                # ⚠ PAIR's entries already carry a revision, so the stem must
                # be split off before this facet's checkpoint is appended --
                # otherwise the key becomes "...@step50000-swa@step25000-swa",
                # matches nothing, and every panel renders EMPTY with no error.
                key = f"{stem.split('@')[0]}@{ck}"
                if kind in ("absolute", "retention"):
                    base = ACC.get((key, bench, f"standard-static-s{BASE}"))
                    if not base:
                        continue
                    xs, ys = [], []
                    for st in STATIC:
                        a = ACC.get((key, bench, f"standard-static-s{st}"))
                        if a is not None:
                            xs.append(BASE / st)
                            ys.append(a if kind == "absolute"
                                      else 100.0 * a / base)
                    ax.plot(xs, ys, "-", color=col, lw=1.7, marker=mk, ms=4.0,
                            mfc=col, mec=col, zorder=3)
                else:
                    pts = sorted((BASE / FWD[(key, bench, f"standard-tau{t}")],
                                  ACC[(key, bench, f"standard-tau{t}")])
                                 for t in TAU
                                 if (key, bench, f"standard-tau{t}") in ACC
                                 and (key, bench, f"standard-tau{t}") in FWD)
                    if pts:
                        ax.plot([q[0] for q in pts], [q[1] for q in pts], "-",
                                color=col, lw=1.7, marker=mk, ms=4.0, mfc=col,
                                mec=col, zorder=3)
                        cost_x += [q[0] for q in pts]
                    # ⚠ NO HOLLOW FIXED-BUDGET MARKERS (Anton, 2026-08-18:
                    # "I don't see the point of having the hollow dots --- why
                    # not make these the same convention as the other
                    # parallelization plots?"). Every other threshold panel in
                    # the paper -- fig:decode-7b's lower row, fig:app-frontier-
                    # 14b -- draws the sweep alone, so this was the only one
                    # carrying a second series, and it bought nothing the rows
                    # above do not already show at the same budgets. Removing
                    # it also tightens the fitted range, since those markers
                    # ran out to the second-largest budget.
            if kind in ("absolute", "retention"):
                speedup_axis(ax)
                if kind == "retention":
                    ax.set_ylim(0, 108)
                    ax.set_yticks([0, 25, 50, 75, 100])
                    # Every curve ends at 100 by construction, so the eye gets
                    # an anchor for "how much is given up". There is no such
                    # reference in absolute space -- hence no line there.
                    ax.axhline(100, color="0.82", lw=0.7, zorder=1)
                # ⚠ NO set_ylim HERE IN ABSOLUTE MODE. Under sharey="col" the
                # limit is a property of the whole column, and calling
                # set_ylim(bottom=0) mid-loop FREEZES the top at whatever
                # autoscale held at that moment -- i.e. at the first row's
                # data. That silently CLIPPED the 100B row (HumanEval reaches
                # 43.9 against a top of ~38) with no warning. The column top
                # is set once, after every row is drawn, below.
            else:
                # Same tightening as the other threshold panels. cost_x holds
                # every point this panel drew -- the sweep AND the hollow
                # fixed-budget references -- so nothing is clipped out of
                # view; the range is fitted to what is there, not truncated.
                fit_cost_axis(ax, cost_x)
            # ⚠ NO %g FORMATTER. It ran AFTER speedup_axis and overwrote the
            # multiplier labels, so the ticks read 1/2/4/8/16 as if they were
            # still budgets. speedup_axis owns this axis now.
            ax.xaxis.set_minor_formatter(mtick.NullFormatter())
            ax.tick_params(labelsize=F["tick"])
            if r == 0:
                ax.set_title(TITLE[bench], fontsize=F["title"], pad=6)
            if c == len(BENCH) - 1:
                # Checkpoint rides the RIGHT edge, so it never competes with
                # the metric label on the left.
                ax.text(1.045, 0.5, clab, transform=ax.transAxes, rotation=270,
                        ha="left", va="center", fontsize=F["annot"], color="0.30")
    if True:
        # ⚠ RUNS FOR BOTH FIGURES NOW. The adaptive rows previously had no
        # set_ylim at all, so their y autoscaled and did not start at zero --
        # which exaggerates every gap it draws. Column top from BOTH rows'
        # data, applied once the column is complete. See the note in the loop
        # for why it cannot go there.
        for c in range(len(BENCH)):
            top = max((max(ln.get_ydata()) for r in range(nr)
                       for ln in axes[r][c].get_lines()
                       if len(ln.get_ydata())), default=1.0)
            for r in range(nr):
                axes[r][c].set_ylim(0, top * 1.12)
    # ⚠ NOT LITERALLY "pass@1" ON THE SHARED LABEL, and the reason is that
    # MATH500 is not a pass@k benchmark -- it is exact-match on the final
    # answer. HumanEval and MBPP here ARE greedy pass@1. One shared axis label
    # has to cover all three, so it takes the term that is true of all three
    # and the caption says which is which. (Anton, 2026-08-17, asked for the
    # axis to be the score itself rather than a share of the model's own
    # ceiling; this is that change, kept honest across the mixed column set.)
    ylab = ("pass@1 (%)" if not cost_rows
            else "pass@1 (%)")
    fig.supylabel(ylab, fontsize=F["label"], x=0.005)
    h = [plt.Line2D([], [], color=c, marker=m, lw=1.7, ms=4.0)
         for _, _, c, m in models]
    fig.legend(h, [l for _, l, _, _ in models], loc="lower center",
               ncol=min(len(models), 3), frameon=False, fontsize=F["legend"],
               # ⚠ CLEAR THE supxlabel at y=0.02, as in combined_fig.
               bbox_to_anchor=(0.5, -0.115), handlelength=2.2)
    fig.tight_layout(h_pad=1.9, w_pad=1.1, rect=(0.015, 0.03, 1, 1))
    plot_style.shared_xlabel(fig, axes[-1], "decoding NFE speedup", F["label"])
    fig.savefig(path, bbox_inches="tight")
    plt.close(fig)
    print("wrote", path)


# ⚠ COMPACT LABELS ARE LOAD-BEARING (Anton, 2026-08-27). "dQwen3.5 (2B)" and
# "dQwen3-1.7B (control)" are what forced the five-model legend onto two rows;
# at "dQwen3.5-2B" and "dQwen3-1.7B" the row fits, and the control needs no
# annotation because its family name already distinguishes it.
ALLSIZES = [(f"dqwen3.5-{s}-base-v3@step50000-swa", f"dQwen3.5-{s.upper()}", c, "o")
            for s, c in zip(["0.8b", "2b", "4b", "9b"], RAMP)] + \
           [("dqwen3-1.7b-base-v3@step50000-swa", "dQwen3-1.7B", RED, "s")]

if __name__ == "__main__":
    OUT.mkdir(parents=True, exist_ok=True)
    # §4.1's matched pair now gets the SAME two-row treatment as §4.4 (Anton
    # 2026-08-15): the adaptive row was missing there. Using one instrument
    # for both sections makes them read as the same measurement differently
    # aimed; §4.1's claim still lives in the fixed/retention row on top.
    # ⚠ §4.1 NOW GETS RETENTION ONLY, faceted by checkpoint (Anton
    # 2026-08-17). Two reasons, and the first is that nothing is lost:
    # app_frontier_14b is ALREADY the ~1.4B cost frontier over exactly this
    # pair plus CoDA, so the old lower row largely duplicated an appendix
    # figure. And §4.1's claim is about DEGRADATION RATE while §4.4's is about
    # COST -- a cost row here was §4.4's kind of exhibit in the wrong section.
    # ⚠ What did NOT move out: §4.1's prose still concedes that against cost
    # the control leads on mathematics. Dropping the panel where the control
    # wins, from the section claiming the hybrid is better, is what a reviewer
    # notices -- the sentence stays and points at the table and the appendix.
    retention_grid(PAIR, OUT / "sec4_decode_pair.pdf")
    # show_static=False: the fixed-step budgets used to be scattered on these
    # cost panels as faint hollow dots and they were unreadable -- Anton asked
    # what they were doing, which is the answer. They also violated this
    # file's own axis rule: steps are a KNOB and belong on a steps axis. They
    # now have their own figure, sec4_retention_7b, where they carry a claim
    # instead of decorating one.
    # §4.4's two figures merged into one 2x3 grid (Anton 2026-08-15).
    combined_fig(CLASS7, OUT / "sec4_decode_7b.pdf")
    # ⚠ THE 1.4B CLASS NOW GETS BOTH VIEWS (2026-08-19). It had only the
    # threshold one while the 6.5-7B class had both, which is an asymmetry a
    # reader notices and the store never justified -- CoDA has all six static
    # budgets on all three benchmarks. Both halves ride in one float.
    retention_fig(CLASS14, OUT / "app_decode_14b_fixed.pdf")
    frontier_fig(CLASS14, OUT / "app_frontier_14b.pdf", show_static=False)
    # The full 4x3 the main text no longer carries: both checkpoints x both
    # decode policies, from the SAME builder so it cannot drift from §4.1's.
    # ⚠ THE FAMILY GETS BOTH POLICIES (Anton, 2026-08-19), which retires the
    # matched-pair threshold float: PAIR is a subset of ALLSIZES, so the family
    # panel shows everything it did except the 50B checkpoint, which Anton
    # judged not worth its own exhibit. app_decode_pair_grid.pdf is no longer
    # built -- it was the only figure crossing checkpoint with reduced decoding.
    retention_fig(ALLSIZES, OUT / "app_retention_allsizes.pdf")
    frontier_fig(ALLSIZES, OUT / "app_frontier_allsizes.pdf", show_static=False)
    # ⚠ fig:decode-7b SPLIT INTO ITS TWO ROWS FOR THE APPENDIX (Anton,
    # 2026-08-18: each companion table wants "vertical sequence: figure,
    # table, caption ... so they're all grouped together"). Pairing the WHOLE
    # two-row figure with each table would print it twice; pairing each row
    # with the table that transcribes it makes both floats self-contained.
    # These reuse the existing single-row builders, so nothing can drift from
    # the main-text figure they came out of.
    retention_fig(CLASS7, OUT / "app_decode_7b_fixed.pdf")
    frontier_fig(CLASS7, OUT / "app_decode_7b_tau.pdf", show_static=False)


==> scripts/slope_probe.py <==
"""RECORDED NEGATIVE RESULT: loss-curve SLOPES cannot carry the §4.1 claim.

WHY THIS SCRIPT EXISTS
  "The hybrid adapts faster" is a statement about rates, so the natural
  instrument looks like the slope of each run's loss curve: smooth both,
  compare d(loss)/d(step). Anton asked (2026-08-11) why slopes at a matched
  STEP would not serve as soft numerical evidence. This script is the
  answer, kept on file so the question is settled by measurement rather
  than re-argued. §4.1's brief cites it.

WHAT IT MEASURES
  Q1. At matched step, which run's SMA'd loss curve is steeper?
  Q2. How does that difference compare to the slope's own noise?
  Q3. Same question at matched LOSS (the better-conditioned matching).

THE RESULT (run 2026-08-11, SMA windows 505 / 2005 / 5005 steps)
  - The difference between the two runs' mean slopes is 0-6% of the
    slope's own standard deviation inside a 2000-step window. There is no
    signal to report at any smoothing window tried.
  - "Which run is steeper" comes out 6/10, 6/10, 7/10 in the CONTROL's
    favor across probe steps — a coin flip that also leans against the
    claim we would be making.
  - The slope's SIGN flips between probes: the smoothed curve is genuinely
    non-monotonic at this scale, which is why convergence_vs_control.py
    works on a running-minimum envelope rather than raw values.
  - Matched-LOSS slopes are no better (ratios wander 0.50x, 0.92x, 6.86x,
    2.24x, 3.25x across adjacent levels). So the problem is NOT where the
    derivative is evaluated — it is differentiating noisy data at all.
    Steps-to-reach is well conditioned because it integrates instead.

WHY MATCHED-STEP IS ALSO WRONG IN PRINCIPLE
  "Adapts ~2x faster" means the curves are approximately time-dilated
  copies. Under dilation the lagging run sits at an earlier, steeper point
  of its own trajectory at any matched step: for power-law decay with
  exponent b the control's slope magnitude is larger by 2^b. The statistic
  is therefore biased toward "the control descends faster", backwards from
  what it would be used to argue.

WHAT IS CLEAN AT MATCHED STEP
  The loss LEVEL. The hybrid sits 0.05-0.065 nats below the control at
  every probe from 2k to 20k, barely varying. But a level is not a rate,
  and converting it to one means measuring horizontal distance — i.e.
  steps-to-reach, i.e. convergence_vs_control.py. Note also that levels
  across different vocabularies (151,936 vs 248,320) are not strictly
  like-for-like; the matched-loss ratio inherits this too, but
  conservatively (the hybrid's larger vocabulary makes its per-token CE
  mechanically higher, so its advantage is understated).

CONCLUSION USED IN THE PAPER
  Plot the curves — the ~2x horizontal offset is visible to the eye and
  the figure carries the qualitative argument. Claim the ratio (2.08x,
  IQR [1.98, 2.21], 23 levels). Print no slope number anywhere.

Run: /ssd1/ayx98/miniconda3/envs/adlmc/bin/python scripts/slope_probe.py
"""

import numpy as np

from convergence_vs_control import load, sma, WARMUP_END

# This probe is a RECORDED result on the 25k-leg logs; pin their decay onset
# locally rather than importing it (the shared constant moved to 45000 when
# the 50k extension re-anchored the convergence script on 2026-08-11).
DECAY_START = 20000

PROBE_WINDOWS = (101, 401, 1001)  # rows; rows are 5 steps apart


def slope(steps, y):
    """d(loss)/d(step), scaled per 1000 steps for legibility."""
    return np.gradient(y, steps) * 1000.0


def main():
    cs, cl, _ = load("log_17b_q3_25k.jsonl")
    hs, hl, _ = load("log_2b_25k.jsonl")
    print(f"control {len(cs)} rows (steps {cs[0]}-{cs[-1]}), "
          f"hybrid {len(hs)} rows (steps {hs[0]}-{hs[-1]})")

    for w in PROBE_WINDOWS:
        cls_, hls_ = sma(cl, w), sma(hl, w)
        c_sl, h_sl = slope(cs, cls_), slope(hs, hls_)
        print(f"\n{'='*76}\nSMA window {w} rows (~{w*5} steps)\n{'='*76}")
        print(f"{'step':>7} | {'ctrl loss':>9} {'hyb loss':>9} |"
              f" {'ctrl slope':>10} {'hyb slope':>10} | {'steeper':>8}")

        wins_c = 0
        probes = range(2000, DECAY_START + 1, 2000)
        for st in probes:
            ic, ih = np.argmin(np.abs(cs - st)), np.argmin(np.abs(hs - st))
            sc, sh = c_sl[ic], h_sl[ih]
            steeper = "control" if abs(sc) > abs(sh) else "hybrid"
            wins_c += steeper == "control"
            print(f"{st:>7} | {cls_[ic]:>9.4f} {hls_[ih]:>9.4f} |"
                  f" {sc:>10.4f} {sh:>10.4f} | {steeper:>8}")
        print(f"  verdict: control steeper at {wins_c}/{len(list(probes))} probes")

        m_c, m_h = (cs > 10000) & (cs < 12000), (hs > 10000) & (hs < 12000)
        gap = abs(abs(c_sl[m_c].mean()) - abs(h_sl[m_h].mean()))
        noise = max(c_sl[m_c].std(), h_sl[m_h].std())
        print(f"  slope noise 10k-12k: control sd {c_sl[m_c].std():.4f},"
              f" hybrid sd {h_sl[m_h].std():.4f}")
        print(f"  |mean slope gap| / noise = {gap/noise:.2f}   <-- the verdict")

    cls_, hls_ = sma(cl, 401), sma(hl, 401)
    c_sl, h_sl = slope(cs, cls_), slope(hs, hls_)
    c_lo, h_lo = np.minimum.accumulate(cls_), np.minimum.accumulate(hls_)
    print(f"\n{'='*76}\nMATCHED-LOSS slopes (SMA 401): no better\n{'='*76}")
    print(f"{'loss':>6} | {'step ratio':>10} | {'ctrl slope':>10}"
          f" {'hyb slope':>10} {'slope ratio':>11}")
    for lv in np.arange(1.60, 1.22, -0.05):
        jc, jh = np.where(c_lo <= lv)[0], np.where(h_lo <= lv)[0]
        if not len(jc) or not len(jh) or hs[jh[0]] < WARMUP_END + 200:
            continue
        ic, ih = jc[0], jh[0]
        print(f"{lv:>6.2f} | {cs[ic]/hs[ih]:>9.2f}x | {c_sl[ic]:>10.4f}"
              f" {h_sl[ih]:>10.4f} {abs(h_sl[ih])/abs(c_sl[ic]):>10.2f}x")
    print("\nStep-ratio column is stable to two digits; slope-ratio column is not.")


if __name__ == "__main__":
    main()


==> scripts/sma301_drafts.py <==
#!/usr/bin/env python3
r"""Drafts E1-E4: a 301-row (~1500-step) SMA for Figure 4 AND Figure 5.

    python scripts/sma301_drafts.py   ->  figures/raw/e{1,2,3,4}.pdf

Anton, 2026-08-17: "what if we do both a 301-window SMA for Fig 4 *AND*
Fig 5 ... Fuck the 401 thing --- the loss fixing thing is weirdo."

The appeal is obvious and it is not only aesthetic: at 401 the two figures
had to disagree about their smoothing, and Figure 5 needed a warmup-masking
step to stop a 2000-step window reaching back into the conversion shock. One
window for both figures retires the disclosure and the special case at once.

WHAT EACH DRAFT IS FOR:
  E1  Fig 4 at the shipped 101 rows -- the reference.
  E2  Fig 4 at 301. ⚠ THE PANEL AT RISK IS THE WARMUP STRIP, which covers
      steps 0-1000 while a 301-row window reaches +/-750 steps. Whether the
      6%->45% accuracy recovery survives that is the whole question, and it
      is why this draft exists rather than a paragraph asserting an answer.
  E3  Fig 5 at 301 WITHOUT the warmup mask -- i.e. smooth the whole trace,
      then plot from warmup end, which is what the figure did before the
      401 work. The simple pipeline Anton is asking to get back to.
  E4  Fig 5 at 301 WITH the mask. Same window, so the only difference is
      the "weirdo" step, isolated.

E3 vs E4 is the honest way to decide whether the mask is a hack or a fix:
at 401 it was worth 0.39 nats of false hump at the left edge, at 301 the
measured lift is 0.084. Look at the two and judge whether that shows.
"""
import importlib.util
import pathlib

HERE = pathlib.Path(__file__).resolve().parent
OUT = HERE.parent / "figures" / "raw"


def load(name):
    spec = importlib.util.spec_from_file_location(name, HERE / f"{name}.py")
    mod = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(mod)
    return mod


if __name__ == "__main__":
    OUT.mkdir(parents=True, exist_ok=True)

    # ---- Figure 4, both windows -------------------------------------------
    tc = load("training_curves")
    tc.SMA_ROWS = 101
    tc.render_overlay("e1_dynamics_101")
    tc.SMA_ROWS = 301
    tc.render_overlay("e2_dynamics_301")

    # ---- Figure 5, 301 rows, with and without the warmup mask -------------
    cvc = load("convergence_vs_control")

    # E3: the plain pipeline. Monkeypatched rather than branched in the
    # shipped file, because this is a draft and the shipped file should not
    # grow a mode it may never use.
    import numpy as np

    def no_mask(steps, y, rows=301, best="min"):
        sm = cvc.sma(y, rows)
        acc = np.minimum.accumulate if best == "min" else np.maximum.accumulate
        return steps, sm, acc(sm)

    real = cvc.post_warmup
    cvc.post_warmup = no_mask
    cvc.render_figure(301, "e3_convergence_301_plain")
    cvc.post_warmup = real
    cvc.render_figure(301, "e4_convergence_301_masked")

    print("\nleft-edge lift the mask removes, 301 rows:")
    cs, cl, _ = cvc.full_run("log_17b_q3_25k.jsonl", "log_17b_q3_50k.jsonl")
    plain = cvc.sma(cl, 301)[cs >= cvc.WARMUP_END][0]
    _, masked, _ = real(cs, cl, 301)
    print(f"  control left edge: plain {plain:.4f}  masked {masked[0]:.4f}"
          f"  ({plain - masked[0]:+.4f} nats)")


==> scripts/speedup_drafts.py <==
#!/usr/bin/env python3
r"""DRAFT GALLERY: the parallel-decoding panels redrawn on a SPEEDUP axis.

    python scripts/speedup_drafts.py -> figures/raw/draft_speedup_{fixed,tau,both}.pdf

Anton, 2026-08-26: can the sec 4.4 / appendix decoding panels read like
fig:intro-teaser's right half -- speedup rather than forward passes?

⚠ THE ALGEBRA IS WHY THIS WORKS, AND WHY IT ONLY WORKS ON A LOG AXIS.
speedup = BASE/cost, so log(speedup) = log(BASE) - log(cost): an affine map of
slope -1. On a LOG axis the conversion is therefore EXACTLY a reflection --
every curve keeps its shape, only the direction and the tick labels change.
On a LINEAR axis it is a reciprocal, which compresses the cheap end and
stretches the expensive one, so the same curve would change shape. Anton's
"flip about the y-axis" intuition is precisely right, on a log axis.

That splits the work in two, because the two panel families differ today:

  retention_fig  fixed budgets, ALREADY set_xscale("log", base=2) over STATIC.
                 Conversion is a pure tick relabel: 64..1024 -> 16x..1x. Exact,
                 no redraw, and identical in construction to the teaser.
  frontier_fig   tau sweeps, set_xscale("linear") via fit_cost_axis. Costs are
                 MEASURED and land between the round budgets -- the 9B's
                 HumanEval sweep runs 127..372 passes, i.e. 8.1x..2.8x. To keep
                 curve shapes this panel has to move to a log axis first, which
                 is a real change rather than a relabel.

⚠ BASE IS PER-CAMPAIGN, NOT UNIVERSAL. 1024 is right for the main protocol.
The C.8 trajectory campaign runs canvas 256, so a speedup drawn there is
BASE=256. Anything reading "4x" must be relative to its own run's canvas.

⚠ WHAT THE AXIS GIVES UP. Absolute cost stops being readable: "4x" needs the
reader to know the baseline where "256 forward passes" did not. The caption
has to carry "1x = 1024 forward passes".

⚠ THE TWO FAMILIES STAY IN SEPARATE ROWS (Anton, 2026-08-26). An earlier draft
overlaid them on one panel; he does not want confidence-based decoding drawn
on top of fixed-speed decoding. combined_fig's row order is also deliberate --
fixed first because it is the baseline a reader already knows how to set, the
threshold second as the improvement on it -- so this keeps that shape and
changes only the axis.

S1  the two-row figure, both rows on a speedup axis (replaces sec4_decode_7b)
"""
import sys
from pathlib import Path

import matplotlib
import numpy as np

matplotlib.use("Agg")
import matplotlib.pyplot as plt                                     # noqa: E402

sys.path.insert(0, str(Path(__file__).resolve().parent))
import sec4_decode_figs as s4                                       # noqa: E402

OUT = Path(__file__).resolve().parent.parent / "figures" / "raw"
TITLE = {"humaneval": "HumanEval", "mbpp": "MBPP", "math500": "MATH500"}
TICKS = [1, 2, 4, 8, 16]

plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["TeX Gyre Pagella", "Palatino", "URW Palladio L", "DejaVu Serif"],
    "mathtext.fontset": "cm", "font.size": 8,
    "axes.spines.top": False, "axes.spines.right": False,
    "axes.linewidth": 0.6,
})


def _axis(ax, bench, ylab, title=True, xlab=True):
    ax.set_xscale("log", base=2)
    ax.set_xticks(TICKS)
    ax.set_xticklabels([rf"${t}\times$" for t in TICKS])
    if xlab:
        ax.set_xlabel("decoding speedup", fontsize=8.6, labelpad=2.0)
    if title:
        ax.set_title(TITLE[bench], fontsize=9.5, pad=4)
    ax.tick_params(labelsize=7.6, length=2, pad=1.6)
    if ylab:
        ax.set_ylabel("pass@1 / accuracy", fontsize=8.6, labelpad=2.0)


def draw(ax, bench, models, static=True, tau=True):
    for key, lab, col, mk in models:
        if static:
            pts = [(s4.BASE / st, s4.ACC.get((key, bench, f"standard-static-s{st}")))
                   for st in s4.STATIC]
            pts = [(x, y) for x, y in pts if y is not None]
            if pts:
                ax.plot(*zip(*pts), color=col, lw=1.1, marker=mk, ms=2.8,
                        zorder=3, label=lab)
        if tau:
            pts = [(s4.FWD.get((key, bench, f"standard-tau{t}")),
                    s4.ACC.get((key, bench, f"standard-tau{t}"))) for t in s4.TAU]
            pts = [(s4.BASE / x, y) for x, y in pts if x and y is not None]
            if pts:
                pts.sort()
                ax.plot(*zip(*pts), color=col, lw=1.1, ls="--" if static else "-",
                        marker=mk, ms=2.6, mfc="white" if static else col,
                        zorder=3, label=None if static else lab)


def build(tag, models):
    """The shipped two-row shape, both rows on a speedup axis.

    Top: fixed budgets, a pure relabel of an already-log2 axis.
    Bottom: threshold sweeps, moved from linear cost to log2 so the curve
    shapes survive the conversion.
    """
    fig, axes = plt.subplots(2, len(s4.BENCH), figsize=(2.5 * len(s4.BENCH) + 0.7, 3.55),
                             sharex=True)
    for row, (stat, lab) in enumerate(((True, "fixed budget"), (False, "confidence threshold"))):
        for i, bench in enumerate(s4.BENCH):
            ax = axes[row][i]
            draw(ax, bench, models, static=stat, tau=not stat)
            _axis(ax, bench, ylab=(i == 0), title=(row == 0), xlab=(row == 1))
            if i == len(s4.BENCH) - 1:
                ax.text(1.04, 0.5, lab, transform=ax.transAxes, rotation=270,
                        ha="left", va="center", fontsize=7.6, color="0.30")
    # curves fall from top-left to bottom-right, so the upper right is the
    # only corner of the first panel that no series passes through.
    axes[0][0].legend(fontsize=6.8, frameon=False, loc="upper right",
                      handlelength=1.3, borderpad=0.2, labelspacing=0.25)
    fig.savefig(OUT / f"draft_speedup_{tag}.pdf", bbox_inches="tight")
    plt.close(fig)
    print(f"  wrote draft_speedup_{tag}.pdf")


if __name__ == "__main__":
    build("rows", s4.CLASS7)


==> scripts/telemetry_curves.py <==
#!/usr/bin/env python3
r"""app:telemetry's figure: loss, masked-token accuracy and gradient norm.

    python scripts/telemetry_curves.py   ->  figures/raw/telemetry.pdf

The main text's fig:training-dynamics shows loss and accuracy on aligned
phase panels and is a shape argument. This one is the RECORD: all three
traces, one linear step axis, no phase splitting, the four released sizes plus
the full-attention control on the same axes.

WHY GRADIENT NORM IS HERE AT ALL. It is the one trace nobody else publishes.
A grep over the open masked-DLM releases (LLaDA, Dream, BD3-LM, DiffuCoder)
found no gradient-norm trajectory in any of them, so this is close to free as
a contribution and costs one panel. Values are PRE-CLIP.

⚠ The accuracy row is masked-token accuracy under OUR masking distribution
(sigma ~ U(0,1) with the block ladder, app:asrun). Its LEVEL is meaningful
within this figure and meaningless against any other paper's number, because
the masking distribution is part of the measurement. The caption says so.

Smoothing: the same 101-entry centerd moving average the main figure uses, so
the two are visually comparable. Raw traces are too noisy to read at this
density -- ~5k-6k logged steps per run -- and the window shrinks at the ends.
"""
import json
import pathlib

import matplotlib
import numpy as np

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick

from figfonts import fonts
import plot_style

F = fonts("telemetry")

HERE = pathlib.Path(__file__).resolve().parent
DATA = HERE / "_data"
OUT = HERE.parent / "figures" / "raw" / "telemetry.pdf"

TEAL, RED, INK = "#0F766E", "#B42318", "#1f2328"
RAMP = ["#7FB3AD", "#2E9188", "#0F766E", "#0B4A45"]
WIN = 101

# label, 50k-log stem, color. ⚠ THE CONTROL IS RED, reversing the gray of
# 2026-08-19 (Anton, 2026-08-27: the paper uses red for the control
# throughout). The 08-19 worry was that a fifth hue would read as part of the
# teal LIGHTNESS RAMP, where color encodes scale. Red does not: it is off-ramp
# entirely, so it still says "reference, not a size", and it now agrees with
# Figs 5, 6, 8 and 11-17 rather than contradicting them.
#
# "(control)" DROPPED 2026-08-17 (Anton: "simply calling it 'dQwen3-1.7B'
# ... is fine"). The role was already carried three ways -- the off-ramp red,
# the caption, and the name itself, which is the only dQwen3 among four
# dQwen3.5 entries. A parenthetical that repeats what the reader can see is
# the kind of legend clutter the shorter labels here are meant to remove.
ROWS = [("dQwen3.5-0.8B", "log_08b_50k", RAMP[0]),
        ("dQwen3.5-2B", "log_2b_50k", RAMP[1]),
        ("dQwen3.5-4B", "log_4b_50k", RAMP[2]),
        ("dQwen3.5-9B", "log_9b_50k", RAMP[3]),
        ("dQwen3-1.7B", "log_17b_q3_50k", RED)]

plot_style.apply(F["tick"], grid=True)


def _read(path):
    step, loss, acc, gn = [], [], [], []
    with open(path) as f:
        for line in f:
            r = json.loads(line)
            if r.get("loss") is None:
                continue
            step.append(r["step"])
            loss.append(r["loss"])
            acc.append(r.get("acc"))
            gn.append(r.get("grad_norm"))
    nan = lambda v: np.array([np.nan if x is None else x for x in v], float)
    return np.array(step, float), np.array(loss, float), nan(acc), nan(gn)


def load(stem50):
    """Full 0-50k trajectory, spliced the same way the main figure splices it.

    ⚠ The 50k log is a FORK: it starts at step ~20005, because the 50k run
    branches off the 25k run's ck-20000. Plotting it alone loses the first
    40% of training, which is exactly what a first pass at this figure did.
    The prefix comes from the 25k log's steps <= 20000; the 25k run's own
    20k-25k decay branch is a different trajectory and is NOT concatenated.
    """
    stem25 = stem50.replace("_50k", "_25k")
    s25, l25, a25, g25 = _read(DATA / f"{stem25}.jsonl")
    s50, l50, a50, g50 = _read(DATA / f"{stem50}.jsonl")
    pre = s25 <= 20000
    return (np.concatenate([s25[pre], s50]),
            np.concatenate([l25[pre], l50]),
            np.concatenate([a25[pre], a50]),
            np.concatenate([g25[pre], g50]))


def smooth(y, w=WIN):
    """Centerd moving average that tolerates NaNs and shrinks at the ends."""
    out = np.full_like(y, np.nan, dtype=float)
    h = w // 2
    for i in range(len(y)):
        seg = y[max(0, i - h):i + h + 1]
        seg = seg[~np.isnan(seg)]
        if seg.size:
            out[i] = seg.mean()
    return out


WARMUP_END, DECAY_START, RUN_END = 1000, 45000, 50000
# ⚠ THE SAME CONSTANT AS scripts/training_curves.py, and it must stay that way:
# both figures now report content tokens, and a reader compares them. 2.097M
# tokens are drawn per step; ~1.9935M of those are mixture text rather than
# PAD/EOS, which is what "content" means throughout this report.
CONTENT_TOK_PER_STEP = 1.9935e6


def _tok(step):
    """Optimizer step -> billions of content tokens."""
    return step * CONTENT_TOK_PER_STEP / 1e9

# PER-PHASE WINDOWS, because one window cannot serve three phases of wildly
# different length. Anton, 2026-08-17: "for the Fig 8 plot ... maybe we can
# similarly do the 301-entry window, except now we do the
# warmup-stable-decay splits?"
#
# ⚠ THE ARITHMETIC THAT FORCES THIS. Rows are ~5 steps apart. The stable
# phase is 44,000 steps (~8800 rows), so 301 rows is 3.4% of it -- ample. The
# warmup phase is 1000 steps (~200 rows), so 301 rows is WIDER THAN THE WHOLE
# PHASE: applied there it reports a flat shelf where the truth is a steep
# descent, which is exactly the failure that made fig:training-dynamics drop
# its warmup strip. Decay is 5000 steps (~1000 rows), where 301 would smooth
# away a third of the phase.
#
# Smoothing per phase also stops any window straddling a boundary, so the
# first decay points are no longer averaged with stable-phase data.
PHASE_ROWS = {"warmup": 31, "stable": 301, "decay": 121}


def main():
    # HEIGHT IS LOAD-BEARING, not taste. At the old (6.4, 6.2) the rendered
    # PDF came out 455 x 467 pts; scaled to \linewidth (468 pts at
    # margin=1in) that is 480 pts of graphic plus ~76 pts of five-line
    # caption. LaTeX caps a [t] float at \topfraction x \textheight =
    # 0.7 x 648 = 454 pts, so the float was UNPLACEABLE and got flushed at
    # \end{document} -- it rendered eleven pages after its own subsection,
    # dragging the two appendix decode figures with it (floats keep order).
    # ⚠ THE ~0.80 CEILING ABOVE IS STALE. It was computed against the old cap
    # (0.7 x 648 = 454pt); main.tex raised \topfraction to 0.85, so the cap is
    # 553pt and the graphic may run to about 508pt beside a 3-line caption,
    # i.e. aspect ~1.08. This figure grew after fig:training-dynamics was
    # deleted and it absorbed that role. Re-measure with pdfinfo, do not guess.
    # ⚠ 4.0, DOWN FROM 4.55 (Anton, 2026-08-19). This float rendered at 368pt,
    # over half the text block and far taller than fig:training-dynamics at
    # 253pt. Shrinking height LOWERS the aspect, which is the safe direction
    # against the 0.80 ceiling noted above. Three rows of panels keep it from
    # going as short as Figure 4 without cramping.
    fig = plt.figure(figsize=(6.4, 5.0))
    gs = fig.add_gridspec(3, 3, width_ratios=[1, 6.5, 1.1],
                          wspace=0.22, hspace=0.16)  # ⚠ 0.14: the loss row's stable
                          # panel now carries its own y labels, and at 0.07
                          # they overprinted the warmup panel's frame.
    axes = [[fig.add_subplot(gs[r, c]) for c in range(3)] for r in range(3)]
    PH = (("warmup", 0, WARMUP_END), ("stable", WARMUP_END, DECAY_START),
          ("decay", DECAY_START, RUN_END))

    for label, stem, color in ROWS:
        p = DATA / f"{stem}.jsonl"
        if not p.exists():
            print("  missing, skipped:", p.name)
            continue
        s, loss, acc, gn = load(stem)
        for col, (ph, lo_, hi_) in enumerate(PH):
            m = (s >= lo_) & (s <= hi_)
            w = PHASE_ROWS[ph]
            for row, y in enumerate((loss[m], acc[m] * 100.0, gn[m])):
                axes[row][col].plot(_tok(s[m]), smooth(y, w), color=color, lw=1.4,
                                    label=label if (row == 0 and col == 1)
                                    else None)

    # SHORTENED 2026-08-17 (Anton: "I want the y-axis labels simpler. Just
    # 'accuracy (%)' is fine, as is 'grad norm'"). These were two-line --
    # "masked-token\naccuracy (%)" and "gradient norm\n(pre-clip)" -- because
    # the single-line forms were longer than their panel is tall and collided
    # in the left margin. Shortening solves that problem outright, so the
    # wrapping goes with it.
    #
    # ⚠ THE DROPPED QUALIFIERS MOVE TO THE CAPTION, they are not discarded:
    # the accuracy is masked-token accuracy, not a benchmark score, and the
    # gradient norm is pre-clip. A reader who assumes either wrongly misreads
    # the panel, so the caption states both.
    ylabs = ("training loss", "accuracy (%)", "grad norm")
    for row in range(3):
        for col, (ph, lo_, hi_) in enumerate(PH):
            ax = axes[row][col]
            ax.set_xlim(_tok(lo_), _tok(hi_))
            # ⚠ LOG-x ON THE STABLE COLUMN ONLY, AND ON ALL THREE ROWS. This
            # is the panel where "the loss is still falling" has to be legible,
            # and 44k steps of linear x flatten its tail. Warmup (1k steps)
            # must stay linear: a log axis there would spend half its width on
            # steps 1-10, which is noise. And the scale has to apply to the
            # whole COLUMN -- log on the loss row alone would misalign it in x
            # against the accuracy and grad-norm rows beneath it, which a
            # reader compares down.
            if ph == "stable":
                ax.set_xscale("log")
            if row == 0:
                ax.set_yscale("log")
                # ⚠ PER-PHASE y ON THE LOSS ROW, and this is what makes the
                # figure able to replace fig:training-dynamics. One range
                # across all three phases has to span warmup's 9.5, which
                # leaves the stable phase's 1.4 -> 1.05 descent occupying
                # about a tenth of the panel -- so "the loss is still falling"
                # (§3.3) was unreadable exactly where it is claimed. x already
                # differs per phase, so a per-phase y is consistent with the
                # layout, and the column headers say which phase is which.
                ax.set_ylim((0.9, 9.5) if ph == "warmup" else (1.0, 1.62))
                # Plain numerals, matching fig:training-dynamics. The default
                # log formatter writes this range as "4 x 10^0", which is noise.
                ax.set_yticks([1, 2, 4, 8] if ph == "warmup"
                              else [1.0, 1.2, 1.4, 1.6])
                ax.yaxis.set_major_formatter(mtick.ScalarFormatter())
                ax.yaxis.set_minor_formatter(mtick.NullFormatter())
            elif row == 1:
                ax.set_ylim(0, 68)
                ax.set_yticks([0, 20, 40, 60])
            else:
                ax.set_yscale("log")
                ax.set_ylim(0.15, 200)
                ax.set_yticks([1, 10, 100])
                ax.yaxis.set_major_formatter(mtick.ScalarFormatter())
                ax.yaxis.set_minor_formatter(mtick.NullFormatter())
            # ⚠ THE LOSS ROW'S STABLE PANEL MUST KEEP ITS OWN y LABELS. Every
            # other row shares one y range across all three phases, so hiding
            # inner labels is right there. The loss row does NOT since the
            # per-phase change above, and an unlabeled panel beside warmup's
            # 1-8 ticks invites the reader to apply those numbers to a panel
            # that actually runs 1.0-1.62. Decay shares the stable range and
            # sits beside it, so it stays unlabeled.
            if col and not (row == 0 and ph == "stable"):
                ax.tick_params(labelleft=False)
            if row < 2:
                ax.tick_params(labelbottom=False)
            if ph != "stable":
                ax.set_facecolor("0.955")
        axes[row][0].set_ylabel(ylabs[row])
    # ⚠ TOKENS, NOT STEPS (Anton, 2026-08-19). Steps are an implementation
    # detail of our batch size; content tokens are what the reader can compare
    # against every other budget in this report, and against other papers.
    for col, ticks in enumerate(([0, 1000], [10000, 30000, 45000], [50000])):
        axes[2][col].set_xticks([_tok(t) for t in ticks])
    axes[2][0].set_xticklabels(["0", "2"])
    axes[2][1].set_xticklabels(["20", "60", "90"])
    axes[2][2].set_xticklabels(["100"])
    axes[2][1].set_xlabel("content tokens (B)")
    for col, lab in ((0, "warmup"), (1, "stable phase"), (2, "decay")):
        axes[0][col].text(0.5, 1.04, lab, transform=axes[0][col].transAxes,
                          ha="center", va="bottom", fontsize=F["annot"], color="0.45")
    h, l = axes[0][1].get_legend_handles_labels()
    # ncol=5 puts all five runs on ONE row; at ncol=3 the legend wrapped to
    # two and cost height the float cannot spare (see the figsize note).
    # ...and it must not overhang the axes either: a legend wider than the
    # figure makes the tight bbox wider than the plot, and \fitwidth then
    # scales the PLOT down to fit the legend. Keep the rendered width at or
    # under 6.4in x 72 = 461 pts.
    fig.legend(h, l, loc="lower center", ncol=5, frameon=False, fontsize=F["legend"],
               bbox_to_anchor=(0.5, -0.055), handlelength=1.5,
               columnspacing=1.0, handletextpad=0.5)
    OUT.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(OUT, bbox_inches="tight")
    plt.close(fig)
    print("wrote", OUT)


if __name__ == "__main__":
    main()


==> scripts/throughput_fig.py <==
"""Forward-pass throughput, by batch size and trunk scale.

Source data: the GH200 sweep in the dQwen repo,
`_runs/20260827-throughput-gh200-dump/flat_all_records.csv`, copied here as
`_data/throughput_gh200.csv` (that directory is gitignored -- recopy it from
the sweep if it is missing). One record per (dataset, model, kernel setting,
mode, B, L); `tokens_per_s` is B*L divided by the median of 50 timed forwards
after 5 warmups, on an exclusive node.

Conventions this figure depends on, each of which cost us something:

  - v2-i50 ONLY. The `v1` dataset in the same file used 10-20 iterations and
    exists to show the iteration count did not matter. Averaging them mixes
    protocols for no gain.
  - GROUP BY KERNEL SETTING, NEVER AVERAGE. `arm` is pre-decoded from the
    (sdpa_arm, causal_conv1d) pair; a file-level mean blends the deployment
    numbers with the reference-kernel ones.
  - ⚠ COMMON SUPPORT PER PANEL. Each panel stops at the longest sequence
    measured for EVERY model in it, so panel ranges differ. Letting one model
    run on alone reads as the others failing at lengths nobody attempted --
    the comparators were never run past 8192, while dQwen3.5-9B reaches 32768.
  - ⚠ DO NOT PLOT A max-over-batch "envelope". Two traps: the
    crossover-refinement lengths (1536, 2560, 3072, 3584, 5120, 6144) were run
    at B=1 ONLY, so a naive max sawtooths; and the batch grid is non-uniform
    across models (the ~1.4B pair reached B=128, the 6.5-7B models only 32),
    so "largest batch" compares different operating points. Peak memory at the
    largest batch tried is usually 19-66 GB of 96, so the grid -- not the
    hardware -- sets that ceiling. Fixed batch columns avoid all of it.

The X marker flags an endpoint that stops for MEMORY rather than coverage;
it is the only short line in the figure.
"""
import collections
import csv
import sys
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.ticker import FuncFormatter, MaxNLocator

sys.path.insert(0, str(Path(__file__).parent))
from figfonts import fonts
import plot_style

F = fonts("throughput")
plot_style.apply(F["tick"], grid=True)

HERE = Path(__file__).resolve().parent
DATA = HERE / "_data" / "throughput_gh200.csv"
OUT = HERE.parent / "figures" / "raw" / "throughput.pdf"

TEAL, RED, PURPLE = "#0F766E", "#B42318", "#6D28D9"
BATCHES = (2, 4, 8, 16)
POWERS = (8, 10, 12, 14)          # every other power of two keeps a narrow panel legible

# CoDA and Dream-Coder-7B are measured but not drawn: CoDA is adapted from
# Qwen3-1.7B, the same backbone as our control, and Dream-Coder-7B shares
# Dream-7B's architecture. Both curves sit on top of the model they duplicate.
SMALL = [("dqwen3.5-2b-base-v3", "dQwen3.5-2B", TEAL),
         ("dqwen3-1.7b-base-v3", "dQwen3-1.7B", RED)]
LARGE = [("dqwen3.5-9b-base-v3", "dQwen3.5-9B", TEAL),
         ("dream-7b-base", "Dream-7B", RED),
         ("llada-8b-base", "LLaDA-8B", PURPLE)]
ROWS = [(SMALL, r"$\approx$1.4B trunks"), (LARGE, "6.5–7B trunks")]


def load():
    """Deployment-kernel, full-forward throughput in k tok/s, plus OOM cells."""
    tok, oom = collections.defaultdict(dict), collections.defaultdict(set)
    with DATA.open() as fh:
        for r in csv.DictReader(fh):
            if (r["dataset"] != "v2-i50" or r["arm"] != "deployment"
                    or r["mode"] != "full" or not r["batch"]):
                continue
            key = (r["model"], int(r["batch"]))
            if r.get("oom", "").lower() in ("true", "1"):
                oom[r["model"]].add((int(r["batch"]), int(r["length"])))
            elif r["tokens_per_s"]:
                tok[key][int(r["length"])] = float(r["tokens_per_s"]) / 1000
    return tok, oom


def main():
    tok, oom = load()
    fig, axes = plt.subplots(2, len(BATCHES), figsize=(6.5, 3.4), sharey="row")

    for r_i, (grp, rowname) in enumerate(ROWS):
        for c_i, b in enumerate(BATCHES):
            ax = axes[r_i][c_i]
            cap = min(max(tok[(m, b)]) for m, _, _ in grp if tok[(m, b)])
            xs = []
            for model, _, color in grp:
                data = {L: v for L, v in tok[(model, b)].items() if L <= cap}
                if not data:
                    continue
                ks = sorted(data)
                xs += ks
                ax.plot(ks, [data[k] for k in ks], marker="o", ms=2.6, lw=1.5,
                        color=color, zorder=3)
                if (b, max(ks) * 2) in oom[model]:      # stops for memory
                    ax.plot([max(ks)], [data[max(ks)]], marker="X", ms=6,
                            color=color, zorder=4)
            ax.set_xscale("log", base=2)
            shown = [k for k in POWERS if 2 ** k <= max(xs)]
            ax.set_xticks([2 ** k for k in shown])
            # ⚠ mathtext sets superscripts at 0.7x the base, so these
            # exponents render at 5.95pt against an 8.5pt "2". Registered in
            # figfonts.EXCEPTIONS -- only the exponent is small, and unlike
            # decode_he27 the glyph beside it is full size.
            ax.set_xticklabels([f"$2^{{{k}}}$" for k in shown])
            ax.tick_params(labelsize=F["tick"])
            # Headroom only where the legend sits, and sized to ITS row: the
            # three-entry lower legend needs far more clearance than the
            # two-entry upper one, and forcing both to 1.95 wasted half of
            # row 1's axis on empty space.
            head = (1.0, 1.45, 1.95)[len(grp) - 1] if c_i == 0 else 1.05
            ax.set_ylim(0, ax.get_ylim()[1] * head)
            ax.yaxis.set_major_locator(MaxNLocator(nbins=4, integer=False))
            ax.yaxis.set_major_formatter(
                FuncFormatter(lambda v, _: f"{v:.0f}k" if v else "0"))
            if r_i == 0:
                ax.set_title(f"batch size {b}", fontsize=F["title"])
            # One figure-level x label: four per-panel copies collide in
            # panels this narrow.
            # House convention (sec4_decode_figs.py, decode_order.py): the LEFT
            # label carries only the metric, row identity sits rotated on the
            # RIGHT edge. Do not merge the two into one left label.
            if c_i == len(BATCHES) - 1:
                ax.text(1.045, 0.5, rowname, transform=ax.transAxes, rotation=270,
                        ha="left", va="center", fontsize=F["annot"], color="0.30")
            if c_i == 0:
                ax.set_ylabel("toks/sec", fontsize=F["label"])

    # ⚠ h_pad OPENS THE BAND FOR ROW 1'S LEGEND. The two rows carry DIFFERENT
    # models, so one shared legend cannot serve both; each row gets its own,
    # placed under that row rather than inside a panel.
    fig.tight_layout(w_pad=0.9, h_pad=4.2)
    fig.canvas.draw()
    inv = fig.transFigure.inverted()
    # Order under the BOTTOM row follows combined_fig: axes, then the shared x
    # label, then that row's legend. Anchoring both off the same row bottom
    # ran the legend straight through "sequence length".
    bottom = min(inv.transform((0, a.get_tightbbox().y0))[1] for a in axes[1])
    fig.text(0.5, bottom - 0.022, "sequence length", ha="center", va="top",
             fontsize=F["label"])
    for r_i, (grp, _) in enumerate(ROWS):
        low = min(inv.transform((0, a.get_tightbbox().y0))[1] for a in axes[r_i])
        # ⚠ THE HANDLE MUST MATCH THE PLOTTED ARTIST. These are built by hand
        # rather than taken from get_legend_handles_labels(), so the marker has
        # to be repeated here -- without it the legend showed a bare line while
        # every curve carries circles.
        fig.legend(handles=[Line2D([], [], color=c, lw=1.5, marker="o", ms=2.6,
                                   label=l) for _, l, c in grp],
                   loc="upper center",
                   bbox_to_anchor=(0.5, low - (0.012 if r_i == 0 else 0.075)),
                   ncol=len(grp), frameon=False, fontsize=F["legend"],
                   handlelength=1.4, handletextpad=0.5, columnspacing=1.8)
    OUT.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(OUT, bbox_inches="tight")
    raw = fig.get_tightbbox(fig.canvas.get_renderer()).width * 72
    print(f"wrote {OUT}  (raw width {raw:.1f}pt -- keep figfonts.WIDTH in sync)")


if __name__ == "__main__":
    main()


==> scripts/tokenizer_ratio.py <==
"""Tokens per byte for both tokenizers on the v3 mixture -- backs Sec 4.1's footnote.

THE NUMBERS THIS PRINTS GO IN THE PAPER: 0.2469 (Qwen3.5) against 0.2390
(Qwen3), ratio 1.033. Do not quote them from a comment; run it.

WHY IT HAS TO BE MEASURED ON *OUR* MIXTURE. The ratio is almost entirely a
code effect -- code 1.049, math 1.022, general 1.015 -- so it moves with the
mixture, not with the tokenizers alone. An interpolation from a generic code
sample gave 1.057, which is far enough off to flip the conclusion it feeds.
Measured on the real shards it is 1.033.

DIRECTION, since it reads backwards: Qwen3.5 has the LARGER vocabulary
(248,077 against 151,669) and still emits MORE tokens for the same text. The
merge tables were trained separately, so the bigger table is not a superset.

POOLING, derived rather than guessed. The mixture doc gives w_i = each
subset's share of *Qwen3.5 tokens*, but we want a byte-for-byte ratio:

    r = sum_i b_i*th_i / sum_i b_i*tc_i ,   b_i = byte share
    b_i proportional to w_i / th_i
    => r = sum_i w_i / sum_i (w_i / r_i) = 1 / sum_i (w_i / r_i)

i.e. a token-share-weighted HARMONIC mean of the per-subset ratios, not an
arithmetic one. Both are printed; they agree to 3 decimals here, but that is
a property of this mixture and not something to rely on.

Reads 300 rows per subset straight off /hdd1/ayx98/adlmc_pretrain, applying
the loader's strip-think curation to code_sft.

Run: /ssd1/ayx98/miniconda3/envs/adlmc/bin/python scripts/tokenizer_ratio.py
"""

import glob, json, re, sys
from pathlib import Path
import pyarrow.parquet as pq
from transformers import AutoTokenizer

ROOT = Path("/hdd1/ayx98/adlmc_pretrain")
H = "/ssd1/ayx98/cache/huggingface/hub"
T35 = AutoTokenizer.from_pretrained(f"{H}/models--Qwen--Qwen3.5-2B/snapshots/15852e8c16360a2fea060d615a32b45270f8a8fc")
T3  = AutoTokenizer.from_pretrained(f"{H}/models--Qwen--Qwen3-1.7B/snapshots/70d244cc86ccca08cf5af4e1e306ecf908b1ad5e")
print(f"vocab: Qwen3.5 {len(T35):,}   Qwen3 {len(T3):,}\n")

# w_i = Qwen3.5 token share, straight off MIXTURE_WEIGHTS_V3's comments.
W = {"code_concepts_verified": .05, "code_concepts_verified_instruct": .05,
     "code_sft": .12, "code_synth_student": .07, "code_synth_rewrite": .06,
     "code_synth_qa": .04, "code_synth_review": .03, "code_cc": .08,
     "web_hq": .20, "math_textbook": .10, "math_cc": .05, "wiki": .05,
     "know_qa": .05, "reason_long": .05}
CAT = {k: ("code" if k.startswith("code") else
           "math" if k.startswith("math") else "general") for k in W}
THINK = re.compile(r"<think>.*?</think>", re.S)
N = int(sys.argv[1]) if len(sys.argv) > 1 else 300

rows_out = {}
for name in W:
    d = ROOT / name
    col = json.load(open(d / "manifest.json"))["schema"]["text_col"]
    shard = sorted(glob.glob(str(d / "shard_*.parquet")))[0]
    tbl = pq.ParquetFile(shard)
    texts = []
    for batch in tbl.iter_batches(batch_size=256, columns=[col]):
        for v in batch.column(0).to_pylist():
            if not v:
                continue
            if name == "code_sft":          # loader's strip-think curation
                v = THINK.sub("", v).strip()
            if v:
                texts.append(v[:24000])
        if len(texts) >= N:
            break
    texts = texts[:N]
    nb = sum(len(t.encode()) for t in texts)
    n35 = sum(len(x) for x in T35(texts, add_special_tokens=False)["input_ids"])
    n3  = sum(len(x) for x in T3(texts,  add_special_tokens=False)["input_ids"])
    r = (n35 / nb) / (n3 / nb)
    rows_out[name] = r
    print(f"  {name:<34} {CAT[name]:<8} n={len(texts):>4}  "
          f"{nb/1e6:>6.2f} MB   3.5:{n35/nb:.4f} 3:{n3/nb:.4f}  r={r:.4f}")

print("\n" + "=" * 74)
arith = sum(W[k] * rows_out[k] for k in W)
harm  = 1.0 / sum(W[k] / rows_out[k] for k in W)
for cat in ("code", "math", "general"):
    ks = [k for k in W if CAT[k] == cat]
    ww = sum(W[k] for k in ks)
    # ⚠ ww IS THE NUMERATOR. The harmonic pool over a SUBGROUP is
    # ww / sum(w_i/r_i), not 1 / sum(w_i/r_i) -- the subgroup's weights sum to
    # ww, not to 1. An earlier version divided where it should have multiplied
    # and printed 6.82 for math, which is not a ratio any tokenizer produces.
    # A wrong number that looks wrong is lucky; the mixture line right below
    # was correct throughout, so this could have been read as a real finding.
    sub = ww / sum(W[k] / rows_out[k] for k in ks)
    print(f"  {cat:<8} share {ww:>5.0%}   pooled r = {sub:.4f}")
print(f"\n  MIXTURE r  (harmonic, correct) = {harm:.4f}   -> +{100*(harm-1):.1f}% tokens")
print(f"  (arithmetic, for scale)       = {arith:.4f}")


==> scripts/training_curves.py <==
"""Training-dynamics figure (§3.3): loss + masked accuracy for dQwen3.5-0.8B.

Data: training_log.jsonl from UT-IFML/dQwen3.5-0.8B —
  revision step25000-swa -> _data/log_08b_25k.jsonl (steps 1..25000; the
    0..20k prefix is shared by both legs, 20k..25k is the 25k-leg decay)
  revision main           -> _data/log_08b_50k.jsonl (fork, steps 20005..50000;
    stable to ~45k, cosine decay 45k..50k — verified from the LR trace)

Design (agreed 2026-08-05): SMA-smoothed curves over a faint raw trace,
content-token x-axis (1.9935M/step) in log and linear variants, warmup +
decay boundaries as dashed verticals, and a stable-phase power-law guide
fitted ONLY on the stable segment — a descriptive guide, never extended
past decay start, never a prediction. The 50k run is shown ALONE (it is the
released model); 25k-leg dynamics go to the appendix.
"""

import json
from pathlib import Path

import numpy as np
import matplotlib
import matplotlib.ticker

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

HERE = Path(__file__).parent
OUT = HERE.parent / "figures" / "raw"
CONTENT_TOK_PER_STEP = 1.9935e6  # drawn 2.097M -> ~1.9935M mixture text
SMA_ROWS = 101  # centered window, rows 5-step spaced -> ~505 steps (~1B tokens)

# fig:training-dynamics ships at a LONGER window than the rest of this file's
# outputs, and WITHOUT the warmup strip. Anton, 2026-08-17, after seeing draft
# E2: "What if we begin the plot omitting the warmup phase? ... but only
# restore it in the full telemetry data of appendix B?"
#
# ⚠ THE TWO ARE ONE DECISION, not two. A 301-row window is ~1500 steps and the
# warmup phase is 1000, so the window is WIDER THAN THE PHASE it would be
# drawn on: at 301-with-warmup that strip reports a flat ~1.9 loss shelf and a
# flat ~40% accuracy shelf, where the truth is loss falling 2.25->1.35 and
# accuracy climbing 28->50% over those same 1000 steps. Dropping the strip is
# what makes the longer window honest. Do not restore one without the other.
#
# Warmup is not lost: fig:telemetry plots the full schedule against optimizer
# step, at the house 101-row window, with no phase panels. Sec 3.3's prose
# already sent the reader there before this change.
FIG4_SMA_ROWS = 301

TEAL = "#0F766E"   # axlib epaccent
SLATE = "#64748B"  # axlib epmuted
BAND = (0, 0, 0, 0.05)

plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["TeX Gyre Pagella", "Palatino", "URW Palladio L", "DejaVu Serif"],
    "mathtext.fontset": "cm",
    "font.size": 12,
    "axes.spines.top": False,
    "axes.spines.right": False,
    "axes.grid": True,
    "grid.color": "0.9",
    "grid.linewidth": 0.5,
    "axes.linewidth": 0.6,
})


# ⚠ AXIS READS "accuracy (%)", NOT "masked-tok acc (%)" (Anton, 2026-08-18:
# "I want the y-axis labels simpler. Just 'accuracy (%)' is fine, as is 'grad
# norm'"). That ruling was made against the telemetry figure and applied
# there; dynamics_overlay plots the SAME quantity and kept the long form, so
# two figures labeled one measurement two ways. The qualifier a reader needs
# -- that this uses our own masking distribution, so levels compare within a
# figure only -- lives in each caption, which is where it belongs.
def load(path):
    steps, loss, acc = [], [], []
    for line in open(path):
        d = json.loads(line)
        if "loss" not in d or "acc" not in d:
            continue  # summary rows
        steps.append(d["step"])
        loss.append(float(d["loss"]))
        acc.append(float(d["acc"]))
    return np.array(steps), np.array(loss), np.array(acc)


def sma(y, w=None):
    """Centered moving average with shrinking windows at the trajectory ends
    (pandas center=True, min_periods=1 semantics): full-length output, no
    blank lead-in; edge points average over however much data exists.

    w defaults to the module-level SMA_ROWS *at call time*, not at import
    time, so a caller can widen the window for a draft by assigning
    training_curves.SMA_ROWS. A plain `w=SMA_ROWS` default would freeze the
    value when this file is first read and silently ignore the assignment.
    """
    k = np.ones(SMA_ROWS if w is None else w)
    sums = np.convolve(y, k, mode="same")
    counts = np.convolve(np.ones_like(y), k, mode="same")
    return np.arange(len(y)), sums / counts


def main():
    s25, l25, a25 = load(HERE / "_data" / "log_08b_25k.jsonl")
    s50, l50, a50 = load(HERE / "_data" / "log_08b_50k.jsonl")

    pre = s25 <= 20000  # shared prefix (the 50k run's own history)
    # NOTE: the 25k-leg (steps 20k-25k decay branch) is NOT shown in the main
    # figure (Anton 2026-08-05: the 50k model is the release + headline);
    # 25k-leg dynamics belong to the appendix telemetry figure.
    # main trajectory = prefix + fork
    s_main = np.concatenate([s25[pre], s50])
    l_main = np.concatenate([l25[pre], l50])
    a_main = np.concatenate([a25[pre], a50])
    tok = s_main * CONTENT_TOK_PER_STEP / 1e9

    for xscale in ("log", "linear"):
        render(tok, l_main, a_main, s_main, xscale)
    render_triptych(tok, l_main, a_main, s_main)
    global SMA_ROWS
    keep, SMA_ROWS = SMA_ROWS, FIG4_SMA_ROWS
    render_overlay(drop_warmup=True)          # fig:training-dynamics, as shipped
    SMA_ROWS = keep


def _end_labels(ax, entries, min_sep=20, outside=False):
    """Direct end-of-curve labels with collision dodging. Call AFTER the
    axes' scales/limits are final (uses the data->display transform).
    Coincident endpoints get spread apart vertically (greedy top-down for
    ordering, then the GROUP is re-centered on its data and clamped inside
    the axes -- top-anchoring alone strands the bottom labels far below
    their curves when several endpoints nearly coincide); a label landing
    at the right axis edge is pulled inside, because a neighboring panel's
    patch paints over any text hung outside the axes."""
    right_px = ax.transData.transform((ax.get_xlim()[1], ax.get_ylim()[0]))[0]
    items = []
    for x, y, name, color in entries:
        px, py = ax.transData.transform((x, y))
        items.append([py, py, px, x, y, name, color])  # [target, orig, ...]
    items.sort(key=lambda r: -r[1])
    top = None
    for it in items:
        want = it[1]
        if top is not None and top - want < min_sep:
            want = top - min_sep
        it[0] = top = want
    # re-center the dodged group on its data, then clamp inside the axes
    shift = -sum(it[0] - it[1] for it in items) / len(items)
    y_top = ax.transData.transform((ax.get_xlim()[0], ax.get_ylim()[1]))[1]
    y_bot = ax.transData.transform((ax.get_xlim()[0], ax.get_ylim()[0]))[1]
    if items[0][0] + shift > y_top - 12:
        shift = (y_top - 12) - items[0][0]
    if items[-1][0] + shift < y_bot + 12:
        shift = (y_bot + 12) - items[-1][0]
    for target, orig, px, x, y, name, color in items:
        edge = (not outside) and right_px - px < 8
        dy = target + shift - orig
        ax.annotate(name, xy=(x, y), xytext=(-4 if edge else 4, dy),
                    textcoords="offset pixels", fontsize=10.5, color=color,
                    ha="right" if edge else "left", va="center",
                    fontweight="bold")


def render_overlay_mock(tok08, l08, a08, s08):
    """D4 MOCK: three-size overlay in the D3 structure, using what exists —
    0.8B (50k, schedule 1k/44k/5k) + 4B/9B (25k runs, 1k/19k/5k). Stable
    panel trims each curve at ITS decay start; decay strip shows 0.8B only
    (25k-run decays land mid-axis and belong to the appendix per the
    50k-primary framing). Final version: all four sizes at 50k, aligned."""
    sizes = [("0.8B", "#8FC5C0", tok08, l08, a08, s08, 45000)]
    for name, color, path, dstart in (("4B", "#4E9C94", "log_4b_25k.jsonl", 20000),
                                      ("9B", "#0F766E", "log_9b_25k.jsonl", 20000)):
        st, lo, ac = load(HERE / "_data" / path)
        sizes.append((name, color, st * CONTENT_TOK_PER_STEP / 1e9, lo, ac, st, dstart))
    B_W = 1000 * CONTENT_TOK_PER_STEP / 1e9
    B_D08 = 45000 * CONTENT_TOK_PER_STEP / 1e9

    fig = plt.figure(figsize=(9.6, 5.2))
    gs = fig.add_gridspec(2, 3, width_ratios=[1, 6.5, 1.1],
                          height_ratios=[1, 0.85], wspace=0.06, hspace=0.18)
    axW = fig.add_subplot(gs[0, 0]); axS = fig.add_subplot(gs[0, 1]); axD = fig.add_subplot(gs[0, 2])
    axAW = fig.add_subplot(gs[1, 0]); axAS = fig.add_subplot(gs[1, 1]); axAD = fig.add_subplot(gs[1, 2])
    slopes = {}
    lblS, lblA = [], []
    for name, color, tk, lo, ac, st, dstart in sizes:
        i, lo_s = sma(lo); tk_s = tk[i]; _, ac_s = sma(ac)
        dtok = dstart * CONTENT_TOK_PER_STEP / 1e9
        # warmup strip
        m = tk_s <= B_W
        axW.plot(tk_s[m], lo_s[m], color=color, lw=1.5)
        # stable panel: to own decay start
        m = (tk_s >= B_W) & (tk_s <= dtok)
        axS.plot(tk_s[m], lo_s[m], color=color, lw=1.5)
        lblS.append((tk_s[m][-1], lo_s[m][-1], name, color))
        # decay strip: 0.8B only
        if name == "0.8B":
            m = tk_s >= B_D08
            axD.plot(tk_s[m], lo_s[m], color=color, lw=1.5)
        # fit slope on own stable window
        mf = (st[i] >= 2000) & (st[i] <= dstart)
        c = np.polyfit(np.log10(tk_s[mf]), np.log10(lo_s[mf]), 1)
        slopes[name] = c[0]
        # accuracy: tripartite, same windows and trim as the loss row
        m = tk_s <= B_W
        axAW.plot(tk_s[m], ac_s[m] * 100, color=color, lw=1.5)
        m = (tk_s >= B_W) & (tk_s <= dtok)
        axAS.plot(tk_s[m], ac_s[m] * 100, color=color, lw=1.5)
        lblA.append((tk_s[m][-1], ac_s[m][-1] * 100, name, color))
        if name == "0.8B":
            m = tk_s >= B_D08
            axAD.plot(tk_s[m], ac_s[m] * 100, color=color, lw=1.5)
    for row, (aW, aS, aD) in enumerate(((axW, axS, axD), (axAW, axAS, axAD))):
        for ax, lo_, hi_, xlog in ((aW, tok08[0], B_W, True),
                                   (aS, B_W, B_D08, True),
                                   (aD, B_D08, tok08[-1], False)):
            if xlog: ax.set_xscale("log")
            ax.set_xlim(lo_, hi_)
            if xlog:
                ax.xaxis.set_major_formatter(matplotlib.ticker.FormatStrFormatter("%g"))
                ax.xaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
            if row == 0:
                ax.set_yscale("log"); ax.set_ylim(0.9, 2.5)
                ax.yaxis.set_major_formatter(matplotlib.ticker.ScalarFormatter())
                ax.yaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
                ax.set_yticks([1, 1.5, 2, 2.5])
                ax.tick_params(labelbottom=False)
            else:
                ax.set_ylim(0, 65)
                ax.set_yticks([0, 20, 40, 60])
        for ax in (aW, aD): ax.set_facecolor("0.955")
        for ax in (aS, aD): ax.tick_params(labelleft=False)
        aW.set_xticks([0.1, 1]); aD.set_xticks([100])
        aS.set_xticks([2, 10, B_D08]); aS.set_xticklabels(["2", "10", "90"])
    for ax, lab in ((axW, "warmup"), (axD, "decay")):
        ax.text(0.5, 1.02, lab, transform=ax.transAxes, ha="center",
                va="bottom", fontsize=12, color="0.45")
    axS.text(0.5, 1.02, "stable phase", transform=axS.transAxes,
             ha="center", va="bottom", fontsize=12, color="0.45")
    axW.set_ylabel("loss (log scale)", fontsize=12)
    axAW.set_ylabel("accuracy (%)", fontsize=12)
    axAS.set_xlabel("content tokens (B)")
    _end_labels(axS, lblS)
    _end_labels(axAS, lblA)
    fig.savefig(OUT / "dynamics_overlay_mock.pdf")
    plt.close(fig)
    print("wrote", OUT / "dynamics_overlay_mock.pdf",
          "| slopes:", {k: round(v, 4) for k, v in slopes.items()})


def render_overlay(stem="dynamics_overlay", phase_rows=None, drop_warmup=False):
    """phase_rows=None keeps the shipped behavior: ONE window over the whole
    trace, then slice into panels. Pass a dict {"warm":w, "stable":w,
    "decay":w} to smooth each phase on its OWN data instead.

    ⚠ WHY THE OPTION EXISTS. The three panels cover phases of wildly different
    length -- warmup is 1000 steps, the stable phase 44,000. One absolute
    window cannot serve both. At 301 rows (~1500 steps) the window is LONGER
    THAN THE ENTIRE WARMUP PHASE, so that panel flattens into a plateau and
    reports a steady loss where the truth is a steep descent: 2.25 -> 1.35 at
    101 rows becomes a nearly flat 1.9 -> 1.75 at 301. A panel that shows no
    dynamics where there are dynamics is worse than a noisy one.
    Smoothing within phase also stops the decay strip's first points being
    averaged with stable-phase data across the 45k boundary.

    D4 REAL (2026-08-09, supersedes render_overlay_mock): all four sizes
    with their full 50k trajectories — per size, the <=20k prefix from the
    step25000-swa revision's log + the 20k..50k fork from main. Phases are
    aligned family-wide (1k warmup / stable to 45k / cosine decay 45k..50k;
    fork logs' LR traces confirm decay onset ~45001), so the decay strip now
    carries all four curves. Teal lightness ramp by size; end labels with
    collision dodging on the stable panels."""
    files = [
        ("0.8B", "#A6D1CC", "log_08b_25k.jsonl", "log_08b_50k.jsonl"),
        ("2B",   "#6FB0A9", "log_2b_25k.jsonl",  "log_2b_50k.jsonl"),
        ("4B",   "#3F938A", "log_4b_25k.jsonl",  "log_4b_50k.jsonl"),
        ("9B",   "#0F766E", "log_9b_25k.jsonl",  "log_9b_50k.jsonl"),
    ]
    B_W = 1000 * CONTENT_TOK_PER_STEP / 1e9
    B_D = 45000 * CONTENT_TOK_PER_STEP / 1e9

    # DROPPING THE WARMUP STRIP (Anton, 2026-08-17) is what makes one long
    # window usable here at all: the panel spans 1000 steps, so any window
    # past ~200 rows is wider than the phase it is drawn on. Nothing in Sec
    # 3.3's prose refers to that strip, and the paragraph already sends the
    # reader to app:telemetry for "the full-schedule versions of these
    # curves" -- which is precisely where warmup survives, at the house
    # window, plotted against optimizer step with no phase panels at all.
    ncol = 2 if drop_warmup else 3
    widths = [6.5, 1.1] if drop_warmup else [1, 6.5, 1.1]
    # ⚠ 4.8, DOWN FROM 5.2 (Anton, 2026-08-19). \fitwidth renders at aspect x
    # 468pt, so height here is page height there. THIS is the shipped
    # renderer -- render_overlay_mock above has the same figsize literal and
    # a naive first-match replace edits the wrong one.
    fig = plt.figure(figsize=(9.6, 4.8))
    gs = fig.add_gridspec(2, ncol, width_ratios=widths,
                          height_ratios=[1, 0.85], wspace=0.06, hspace=0.18)
    c0 = 0 if drop_warmup else 1
    axW = None if drop_warmup else fig.add_subplot(gs[0, 0])
    axAW = None if drop_warmup else fig.add_subplot(gs[1, 0])
    axS = fig.add_subplot(gs[0, c0]); axD = fig.add_subplot(gs[0, c0 + 1])
    axAS = fig.add_subplot(gs[1, c0]); axAD = fig.add_subplot(gs[1, c0 + 1])
    slopes = {}
    finals = {}
    lblS, lblA = [], []
    tmin, tmax = None, None
    for name, color, f25, f50 in files:
        s25, l25, a25 = load(HERE / "_data" / f25)
        s50, l50, a50 = load(HERE / "_data" / f50)
        pre = s25 <= 20000
        st = np.concatenate([s25[pre], s50])
        lo = np.concatenate([l25[pre], l50])
        ac = np.concatenate([a25[pre], a50])
        i, lo_s = sma(lo); tk_s = st[i] * CONTENT_TOK_PER_STEP / 1e9
        _, ac_s = sma(ac)
        tmin = tk_s[0] if tmin is None else min(tmin, tk_s[0])
        tmax = tk_s[-1] if tmax is None else max(tmax, tk_s[-1])

        def seg(key, mask):
            """(tk, loss, acc%) for one phase. With phase_rows, the phase is
            smoothed on its own rows so no window crosses the boundary."""
            if phase_rows is None:
                return tk_s[mask], lo_s[mask], ac_s[mask] * 100
            w = phase_rows[key]
            return (st[mask] * CONTENT_TOK_PER_STEP / 1e9,
                    sma(lo[mask], w)[1], sma(ac[mask], w)[1] * 100)

        mW = tk_s <= B_W
        mS = (tk_s >= B_W) & (tk_s <= B_D)
        mD = tk_s >= B_D
        for ax, axA, key, mask in ((axW, axAW, "warm", mW),
                                   (axS, axAS, "stable", mS),
                                   (axD, axAD, "decay", mD)):
            if ax is None:
                continue
            tk_, lo_, ac_ = seg(key, mask)
            ax.plot(tk_, lo_, color=color, lw=1.5)
            axA.plot(tk_, ac_, color=color, lw=1.5)
            if key == "decay":
                lblS.append((tk_[-1], lo_[-1], name, color))
                lblA.append((tk_[-1], ac_[-1], name, color))
                finals[name] = (lo_[-1], ac_[-1])
        mf = (st[i] >= 2000) & (st[i] <= 45000)
        c = np.polyfit(np.log10(tk_s[mf]), np.log10(lo_s[mf]), 1)
        slopes[name] = c[0]
    for row, (aW, aS, aD) in enumerate(((axW, axS, axD), (axAW, axAS, axAD))):
        for ax, lo_, hi_, xlog in ((aW, tmin, B_W, True),
                                   (aS, B_W, B_D, True),
                                   (aD, B_D, tmax, False)):
            if ax is None:
                continue
            if xlog: ax.set_xscale("log")
            ax.set_xlim(lo_, hi_)
            if xlog:
                ax.xaxis.set_major_formatter(matplotlib.ticker.FormatStrFormatter("%g"))
                ax.xaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
            # ⚠ Y-RANGES FOLLOW THE PANEL SET. 0.98-2.4 and 20-65 exist to fit
            # the WARMUP strip, which reaches loss 2.25 and accuracy 25. Drop
            # that panel and the same limits leave the top ~40% of the loss
            # row empty, undoing the resolution the wider stable panel just
            # bought. Post-warmup extents are loss 1.02-1.61, acc 42-62.
            if row == 0:
                ax.set_yscale("log")
                ax.set_ylim(*((1.0, 1.7) if drop_warmup else (0.98, 2.4)))
                ax.yaxis.set_major_formatter(matplotlib.ticker.ScalarFormatter())
                ax.yaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
                ax.set_yticks([1, 1.2, 1.5] if drop_warmup else [1, 1.2, 1.5, 2])
                ax.tick_params(labelbottom=False)
            else:
                ax.set_ylim(*((40, 65) if drop_warmup else (20, 65)))
                ax.set_yticks([40, 50, 60] if drop_warmup else [20, 40, 60])
        for ax in (aW, aD):
            if ax is not None: ax.set_facecolor("0.955")
        # With no warmup strip the stable panel becomes the leftmost, so it
        # must KEEP its y tick labels and take the row's y-label.
        for ax in ((aD,) if aW is None else (aS, aD)):
            ax.tick_params(labelleft=False)
        if aW is not None:
            aW.set_xticks([0.1, 1])
        aD.set_xticks([100])
        aS.set_xticks([2, 10, B_D]); aS.set_xticklabels(["2", "10", "90"])
    for ax, lab in (((axD, "decay"),) if axW is None
                    else ((axW, "warmup"), (axD, "decay"))):
        ax.text(0.5, 1.02, lab, transform=ax.transAxes, ha="center",
                va="bottom", fontsize=12, color="0.45")
    axS.text(0.5, 1.02, "stable phase", transform=axS.transAxes,
             ha="center", va="bottom", fontsize=12, color="0.45")
    (axS if axW is None else axW).set_ylabel("loss (log scale)", fontsize=12)
    (axAS if axAW is None else axAW).set_ylabel("accuracy (%)",
                                                fontsize=12)
    axAS.set_xlabel("content tokens (B)")
    # ⚠ A LEGEND BELOW, NOT END LABELS (Anton, 2026-08-19). The four curves sit
    # nearly on top of each other -- 4B and 9B differ by about 0.011 nats of
    # final loss -- so per-curve labels had to be dodged apart and still read as
    # crowding. The sizes are also an ordered ramp, which one legend states and
    # four scattered annotations do not. _end_labels() is kept: the mock and
    # triptych renderers still use it.
    handles = [Line2D([], [], color=c, lw=2.2, label=n)
               for n, c, *_ in files]
    # ⚠ NO bbox_inches="tight" HERE. It crops width more than height, which
    # RAISES the aspect ratio -- and \fitwidth renders at aspect x 468pt, so a
    # narrower PDF comes out TALLER on the page. Measured: it took this figure
    # from 253pt to 278pt. Room for the legend is made inside the existing
    # canvas instead, so the page height does not move.
    gs.update(bottom=0.20)
    # ⚠ CENTERED ON THE X-LABEL, NOT ON THE FIGURE (Anton, 2026-08-19). The
    # x-label sits on axAS, whose span is offset from the figure's by the
    # y-label gutter on the left and the narrow decay panel on the right, so a
    # figure-centered legend reads as misaligned under it.
    xmid = 0.5 * (axAS.get_position().x0 + axAS.get_position().x1)
    fig.legend(handles=handles, loc="lower center", ncol=len(handles),
               frameon=False, fontsize=12, handlelength=1.6,
               columnspacing=1.8, bbox_to_anchor=(xmid, 0.012))
    fig.savefig(OUT / f"{stem}.pdf")
    plt.close(fig)
    per_dbl = {k: (1 - 2 ** v) * 100 for k, v in slopes.items()}
    print(f"wrote {OUT/(stem + '.pdf')}  (SMA {SMA_ROWS} rows = ~{5*SMA_ROWS} steps)")
    print("stable slopes:", {k: round(v, 4) for k, v in slopes.items()})
    print("%/doubling:", {k: round(v, 2) for k, v in per_dbl.items()})
    print("final SMA (loss, acc%):", {k: (round(l, 3), round(a, 2)) for k, (l, a) in finals.items()})


def render_triptych(tok, l_main, a_main, s_main):
    """D3: LOSS row = phase-proportioned triptych (narrow tinted warmup/decay
    strips flanking a wide log-log stable panel, shared y); ACC row = the
    SAME tripartite structure so the two rows' x-axes align (Anton
    2026-08-06; supersedes the earlier full-width-continuous accuracy
    panel)."""
    B_W = 1000 * CONTENT_TOK_PER_STEP / 1e9
    B_D = 45000 * CONTENT_TOK_PER_STEP / 1e9
    fig = plt.figure(figsize=(9.6, 5.2))
    gs = fig.add_gridspec(2, 3, width_ratios=[1, 6.5, 1.1],
                          height_ratios=[1, 0.85], wspace=0.06, hspace=0.18)
    i, l_s = sma(l_main); tok_s = tok[i]
    _, a_s = sma(a_main)
    m_st = (s_main[i] >= 2000) & (s_main[i] <= 45000)
    coef = np.polyfit(np.log10(tok_s[m_st]), np.log10(l_s[m_st]), 1)
    per_doubling = (1 - 2 ** coef[0]) * 100

    # ---- loss triptych ----
    axW = fig.add_subplot(gs[0, 0])
    axS = fig.add_subplot(gs[0, 1])
    axD = fig.add_subplot(gs[0, 2])
    for ax, lo, hi, xlog in ((axW, tok[0], B_W, True),
                             (axS, B_W, B_D, True),
                             (axD, B_D, tok[-1], False)):
        m = (tok >= lo) & (tok <= hi)
        ax.plot(tok[m], l_main[m], color=TEAL, lw=0.4, alpha=0.22)
        ms = (tok_s >= lo) & (tok_s <= hi)
        ax.plot(tok_s[ms], l_s[ms], color=TEAL, lw=1.4)
        if xlog: ax.set_xscale("log")
        ax.set_xlim(lo, hi)
        ax.set_yscale("log")
        ax.set_ylim(1.1, 2.5)
        ax.yaxis.set_major_formatter(matplotlib.ticker.ScalarFormatter())
        ax.yaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
        ax.set_yticks([1.2, 1.5, 2, 2.5])
        if xlog:
            ax.xaxis.set_major_formatter(matplotlib.ticker.FormatStrFormatter("%g"))
            ax.xaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
    for ax, lab in ((axW, "warmup"), (axD, "decay")):
        ax.set_facecolor("0.955")
        ax.text(0.5, 1.02, lab, transform=ax.transAxes, ha="center",
                va="bottom", fontsize=12, color="0.45")
    axS.text(0.5, 1.02, "stable phase", transform=axS.transAxes,
             ha="center", va="bottom", fontsize=12, color="0.45")
    for ax in (axS, axD):
        ax.tick_params(labelleft=False)
    for ax in (axW, axS, axD):
        ax.tick_params(labelbottom=False)
    axW.set_ylabel("loss (log scale)", fontsize=12)
    axW.set_xticks([0.1, 1]); axD.set_xticks([100])
    axS.set_xticks([2, 10, B_D]); axS.set_xticklabels(["2", "10", "90"])
    xs = np.geomspace(2000 * CONTENT_TOK_PER_STEP / 1e9, B_D, 100)
    axS.plot(xs, 10 ** np.polyval(coef, np.log10(xs)), color="black",
             lw=0.9, ls=(0, (2, 2)))
    axS.text(9, 1.72, f"slope {coef[0]:.3f}  "
             f"(~{per_doubling:.1f}% loss per token doubling)",
             fontsize=10.5, ha="center")

    # ---- accuracy: tripartite, x-aligned with the loss row ----
    axAW = fig.add_subplot(gs[1, 0])
    axAS = fig.add_subplot(gs[1, 1])
    axAD = fig.add_subplot(gs[1, 2])
    for ax, lo, hi, xlog in ((axAW, tok[0], B_W, True),
                             (axAS, B_W, B_D, True),
                             (axAD, B_D, tok[-1], False)):
        m = (tok >= lo) & (tok <= hi)
        ax.plot(tok[m], a_main[m] * 100, color=TEAL, lw=0.4, alpha=0.22)
        ms = (tok_s >= lo) & (tok_s <= hi)
        ax.plot(tok_s[ms], a_s[ms] * 100, color=TEAL, lw=1.4)
        if xlog: ax.set_xscale("log")
        ax.set_xlim(lo, hi)
        ax.set_ylim(0, 60)
        ax.set_yticks([0, 20, 40, 60])
        if xlog:
            ax.xaxis.set_major_formatter(matplotlib.ticker.FormatStrFormatter("%g"))
            ax.xaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
    for ax in (axAW, axAD):
        ax.set_facecolor("0.955")
    for ax in (axAS, axAD):
        ax.tick_params(labelleft=False)
    axAW.set_ylabel("accuracy (%)", fontsize=12)
    axAW.set_xticks([0.1, 1]); axAD.set_xticks([100])
    axAS.set_xticks([2, 10, B_D]); axAS.set_xticklabels(["2", "10", "90"])
    axAS.set_xlabel("content tokens (B)")
    fig.savefig(OUT / "dynamics_08b_triptych.pdf")
    plt.close(fig)
    print("wrote", OUT / "dynamics_08b_triptych.pdf",
          f"| slope {coef[0]:.4f}, {per_doubling:.2f}%/doubling")


def render(tok, l_main, a_main, s_main, xscale):
    fig, (axL, axA) = plt.subplots(1, 2, figsize=(9.6, 3.1))

    for ax, y_main, label in (
        (axL, l_main, "training loss"),
        (axA, a_main * 100, "masked-token accuracy (%)"),
    ):
        i, y_s = sma(y_main)
        ax.plot(tok, y_main, color=TEAL, lw=0.4, alpha=0.25)
        ax.plot(tok[i], y_s, color=TEAL, lw=1.5)
        if xscale == "log":
            ax.set_xscale("log")
            ax.set_xlim(tok[0], 105)
        else:
            ax.set_xlim(0, 101)
        ax.set_xlabel("content tokens (B)")
        ax.set_title(label, fontsize=12, loc="left")
        # phase boundaries as lines (bands misread durations on a log axis)
        for xb in (1000 * CONTENT_TOK_PER_STEP / 1e9, 45000 * CONTENT_TOK_PER_STEP / 1e9):
            ax.axvline(xb, color="0.6", lw=0.7, ls=(0, (3, 2)))

    # phase labels on the loss panel
    axL.text(1.99 + (0 if xscale == "log" else 1.2), 0.97, "warmup ends",
             transform=axL.get_xaxis_transform(), fontsize=7, color="0.45",
             ha="right" if xscale == "log" else "left", va="top")
    axL.text(89.7 * 0.92, 0.97, "decay", transform=axL.get_xaxis_transform(),
             fontsize=7, color="0.45", ha="right", va="top")

    # stable-phase guide fit on the loss panel: steps 2000..45000 ONLY
    fit_mask = (s_main >= 2000) & (s_main <= 45000)
    i, y_s = sma(l_main)
    sm_steps = s_main[i]
    m = (sm_steps >= 2000) & (sm_steps <= 45000)
    coef = np.polyfit(np.log10(tok[i][m]), np.log10(y_s[m]), 1)
    xs = np.geomspace(2000 * CONTENT_TOK_PER_STEP / 1e9,
                      45000 * CONTENT_TOK_PER_STEP / 1e9, 100)
    axL.plot(xs, 10 ** np.polyval(coef, np.log10(xs)), color="black",
             lw=0.9, ls=(0, (2, 2)))
    axL.text(11, 10 ** np.polyval(coef, np.log10(11)) * 1.22,
             f"stable-phase guide (slope {coef[0]:.3f})", fontsize=10,
             color="black", ha="center")

    axA.set_ylim(0, None)
    if xscale == "linear":
        ins = axA.inset_axes([0.45, 0.12, 0.5, 0.5])
        m_in = tok <= 2.0
        ins.plot(tok[m_in], a_main[m_in] * 100, color=TEAL, lw=0.9)
        ins.set_xlim(0, 2.0)
        ins.set_ylim(0, 50)
        ins.tick_params(labelsize=6)
        ins.grid(True, color="0.92", lw=0.4)
        ins.set_title("first 2B tokens", fontsize=6.5)
    fig.tight_layout()
    OUT.mkdir(exist_ok=True)
    name = "dynamics_08b.pdf" if xscale == "log" else "dynamics_08b_linear.pdf"
    fig.savefig(OUT / name)
    plt.close(fig)
    print("wrote", OUT / name)
    print(f"stable-phase log-log slope: {coef[0]:.4f}")



if __name__ == "__main__":
    main()

